Adapting the Hill estimator to distributed inference: dealing with the bias

The distributed Hill estimator is a divide-and-conquer algorithm for estimating the extreme value index when data are stored in multiple machines. In applications, estimates based on the distributed Hill estimator can be sensitive to the choice of the number of the exceedance ratios used in each machine. Even when choosing the number at a low level, a high asymptotic bias may arise. We overcome this potential drawback by designing a bias correction procedure for the distributed Hill estimator, which adheres to the setup of distributed inference. The asymptotically unbiased distributed estimator we obtained, on the one hand, is applicable to distributed stored data, on the other hand, inherits all known advantages of bias correction methods in extreme value statistics.

==> program/simu1/.ipynb_checkpoints/RMSE_moment-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAETCAYAAAAYm1C6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAABciUlEQVR4nO3dd3hT5fvH8XdG9950saWUpWxkCciUQvkpyBCFr4CyN1IRGQLKkA0ishQQRVBBhiwRWTLLLrsto3vSPZKc3x+FSOkObdLxvK7LS9JzknzyNM2ds+5HJkmShCAIgiAUkdzQAQRBEISySRQQQRAEQSeigAiCIAg6EQVEEARB0IkoIIIgCIJORAERBEEQdKK3AhIUFETfvn3p0qULffv2JTg4OMc6v/76Kz169MDX15cePXqwefNm7TK1Ws3s2bPp2LEjnTp1YseOHfqKLgiCIORCpq/rQD744APeeecdfH192b17N7/++mu2AgGQlJSEhYUFMpmMpKQkevTowZo1a6hduza7du1iz549rFu3jvj4eHr16sW2bdvw8PDQR3xBEAThBXrZAomJiSEgIAAfHx8AfHx8CAgIIDY2Ntt6lpaWyGQyANLS0sjMzNTe3r9/P3369EEul2Nvb0/Hjh05cOCAPuILgiAIudBLAQkLC8PFxQWFQgGAQqHA2dmZsLCwHOv+9ddfdO/enfbt2zN06FC8vLy0j+Hm5qZdz9XVlfDwcH3EFwRBEHJR6g6iv/nmm+zbt4+DBw+ye/duAgMDDR1JEARByIVSH0/i6upKREQEarUahUKBWq0mMjISV1fXPO/j5uZG/fr1OXbsGNWrV8fV1ZXQ0FAaNGgA5NwiKYy4uGQ0mpyHfBwcLImJSSrai9Kj0pxPZNONyKYbfWeTJAk/v0kEBQXy3XffY2trW2qyFYWu2eRyGXZ2Fnku10sBcXBwwNvbm7179+Lr68vevXvx9vbG3t4+23r379+nRo0aAMTGxnL27Fk6d+4MQNeuXdmxYwedO3cmPj6eI0eO8OOPPxYph0Yj5VpAni0rzUpzPpFNNyKbbvSZbd++P/jzz31Mnz4La2ubAp+7oo2bXgoIwKxZs/Dz8+Obb77B2tqaBQsWADBs2DDGjh1L/fr12b59O6dOnUKpVCJJEgMHDqR169YA+Pr6cuXKFW1BGTVqFJ6envqKLwhCBZOQkMDixQuoV68B//d/fQwdp1TSWwGpUaNGrtdurFu3TvvvadOm5Xl/hULB7NmzSySbIAjCi1avXkZ8fByrVq3VngAkZKe360BKg5iYpFw345ycrIiKStRLBrVaRVxcFCpVRqHvI5fL0Wg0JZhKdyKbbkQ23egrW0ZGJtHRUVhYWGBjY1Oo+5TlcVMqjbGzc0KhyL5NIZfLcHCwzPt+xZZQKJS4uChMTc2xsKikvcalIEqlHJWqdL4xRTbdiGy60Uc2SZIICgrEwsKOmjVfKfTWR1kdN0mSSE5OIC4uCkfHvE9syk2pO423vFOpMrCwsC508RAEQb/i4mJJTU3FxaVShdh1JZPJsLCwLtJekWdEATEAUTwEoXTKzMwkMjKiSLuuygNdP5NEAREEQSBrV05YWCiSJOHq6ia+6BWCKCAVXO/ePRgw4B0GDepP37698PObyLVrV7TLd+3ayfbt+V9vc/z4MQICrue7zvr13/LXX4cA2LBhLatWLSty1sI8T17279/D9Omf5Lps9OiPOHXqRLafTZ/+Cfv37wGyj8Hzj+Pvf4EhQ97XKY9Q+iQmJpCYmIiTkzMmJiaGjlMmiIPoAnPnLqB69ZoA/PPPUaZMGcfixauoW7cevXr1LvD+J04co3Ztb+rUqZfrcrVazdChw186Z0HPU1IKMwZC2aZWqwgLC8PU1BQHB0dDxykzRAERsnnjjQ4EBNzgp5+2MHfuAjZsWEtqaiqjR4/n2rUrLF26EI1GQqVSMWjQh9jZ2XLy5HEuXDjHnj276dt3AC4ulVi+/Gu8vLy5c+c2w4aN4Nixv6hd25t33ukLQEREOGPHDic6Oopq1arz6aczsbS0ZN68WdnWe3bbw6Nyjufp1s2HP//cy2+/7UCtVmNpacnkyX5UrlyVzMxMvv56ERcunMfGxpZXXvHSeUyeHwOhfMpqtaSicuUqYtdVEYgCYkB79uxi165fC1xPJpNR1Mt1evV6hx49eumUq06depw6dTzHz3/88Qf693+fTp26IkkSSUlJ2NnZ0Lp122wf+v7+FwgKCmTKlGnUq5fVu+zYsb+yPdbVq5fYtGkb9vYOfPnlbL7/fn2+H9DNm7+e43muXLnE0aOHWb16HcbGxvz77ym++uoL1qzZyO7dvxIaGsrWrTtQqVSMGjUs395ry5Z9zbp1a7S3w8NDadmyTaHHTCi7kpOTiIuLw9HRETMzM0PHKVNEARFykXuxatSoCT/8sJGQkMc0bdqCunXz3pXk4eGpLR65admyDfb2DgD4+PiybNmiIqc8deo49+7d5aOPBmelliQSExMA8Pe/yFtv+aBUKlEqlXTp0o2rVy/n+Vjjx0+mVav/CkZex0uE8kWj0RAaGoqxsTFOTs6GjlPmiAJiQD169CrUVoK+L1C6eTOAatVq5Pj5u+8OoFWrtpw/f5ZlyxbStGkLRo4cnetjmJmZ6/TcCoUiW7eAjIz0PNeVJOjevWexHF8RKqaoqEgyMjKoWrUqcrk4p6ioxIgJ2Zw4cYxdu3bSr9/AHMsePnyAu7sHvXq9Q58+/bl58wYAFhYWJCUVrVX06dMniYuLA7LObGrUqCkA7u6e3LqV9bjR0dH4+1/U3ufF52nVqg0HDuwjMjICyDpYf+vWTQAaN27CgQP7UKlUpKencfiwmL1SyC41NZWYmGjs7OywsMi7XYeQN7EFIjB9+lSMjIxJS0ulatVqLFq0PNfdUzt3/oy//0WMjJQYGRkzYcIUALp0eYt582bz999/aQ+iF+TVVxsya9Y0oqIiqVq1OqNHTwCgZ89eTJ8+lYED++DpWZk6depq7/Pi83Tr5sNHH43Ez28iarUGlSqT9u07Uru2Nz17vk1g4D0GDuyDjY0ttWvXJS4upphGTCjrsnZdhaBQKHFxcTF0nDJLNFNEv80Uw8MfUKlSlSLdp6z22DE0kU03FSFbdHQUEREReHp6Ym1dPFecl/Vxy+2zqaBmimIXliAIFUpaWhqRkZFYW1sXW/GoqEQBEQShwtBoNISEPEahUODqWrQpsYWcRAERBKHCiIqKJC0tDTc3d5RKcQj4ZYkCIghChZCcnKw968rKysrQccoFUUAEQSj31GoVISGPMTIyLtRZgkLhiAIiCEK5JkkSoaGhqFQqPDw8KsQkUfoiCoggCOXakyfxJCQk4OzsrHOHBCF3ooAIJCQk0KFDK5Yt+9rQUYCsZoznzp0p1Lp3797mr78OZ/vZ4MEDSE9P0/n5W7duQkpKCpA1X0pg4D2dH6so8nuuyZPHEhLyuMQz7N+/h08/nVKodZ/PW5h8GzasJTMzM991nv/d6Tr2zz9Peno6YWFhWFiYF6pNe25zw+jqxflrbt0KYPbs6cXy2Hk9h76JAiJw+PAB6tatx5EjBwv8A9eHS5cuFqGA3OHvv7MXkO+/34aJiWlJRDOYr79egbu7h6Fj5Kkw+TZtWpfn+0ulUgHF87t79jzPTtmVyWS4u3vovU37iRPHtO1+AGrXrsPMmXNL9DkKS6PRFLnDd27EeWwG9mjhVzl+ZtW0Gbbt30STnk7I8iU52rlbt2qNTas2qBMTCV2zKsf9bdt1wKpZ80Jn2LfvD0aOHMuWLd9z4sQ/dOjQEch6c65btwa5XIFarWLChE8wMzPjyy9ns2XLL9r7DxrUn8mT/cjMzGT58sXUqVOXGzeuoVQqmT79CzZtWkdQ0H2cnV2YN28RZmZmbNiwluDgIJ48ic82J0hERDi7d/+GRqPhwoVzvPlmZ95/fzB//rmXn37agkwmw83Ng08+mYZcLmf9+m9JSUlm8OABvPZaQ8aPn0Lr1k04dOg41taWBAcHsXz518TGxiBJEv37v0+3bj789NNW/vrrEGq1CmNjEyZP9st3zpCbN2/k+brr138127q9e/dg4cKl2km6nr/du3cPunbtzoULZ4mOjqZ//4Ha9vQABw/+yfnzZ0lOTuLdd/trlz3/GHllT0tLY+7cmQQHB6JQKKlcuQpz5swHyHfelKVLF+Lvf6HAeVOuXLnE4sVZj/faa42yvSefz7dx43ccOXIQY2MTZDJYsWIt3333DQAjRnyITCZn5cq1rFixGIVCwcOHD0hJSeH777dpf3fm5ua5jkffvv0Bcqz37PaaNSu1z6NWqxk3bjIeHp4sXryA+/fvkpGRQcOGTRgzZgIKhYKgoEC+/HI2qamp1KhRg4yMjDxff15j+GyeHEmSyMzMmifH2tom13lyVq9ezoYNWwgLC2Xo0Pfp0eP/OHv2NOnp6cyYMZfdu38lIOA6xsYmzJ+/GAcHR+7fv8fixfNJS0slIyODnj3/j3ffHcDZs//mOkfO1q3fc/DgfgC8vesyfvwUrK0t2bBhLUFBgSQnJxEREc63327C2to6z9dbGKKAVHD37t0lIeEJjRs3JTY2hn37/tAWkPXr1/LJJ59Rr14D1Go1aWmpWFhYYmZmzqVLF2nYsDGXL/sjl8uoX/9V/P0vEBwcyPTps5g6dTqLFy9g0qQxrF27CWdnFyZPHsuRIwe1HYjzmhPE1/ftbBM4BQbe49tvV7Fhw1YcHR1Zt24NS5cu4osvvmLo0OGcPn2CuXMX5nhtKpUKP79JfPTRSO1revIkHoCuXbvTv39Ww8jz58+yaNFXfPfd93mOk7d33Wyv+8qVS9rXXVRpaWmsX/8Djx495oMP+tKtWw/tB2FcXCwbN24lNjaG//3vPV59tRE1a76S7f55ZT979l9SUpLZunUHkLVrEgqeNyUsLPu8KW5uOS+wy8jIYObMacyYMYdGjZrw11+H+e23HTnWS0h4wi+/bGP37gOYmJiSkpKMsbEJkyZN5fffd7BmzUbta4WsLchVq77Lcx6OF8ejUaPGVKtWM8+xffY8ixevJDIyAhsbW374YQOvvdYIP7/P0Wg0zJ49nX37/qBnz/9jzpwZ9OnTj27dfLh+/RojRw7J9XHzG8Nn8+R06/YWmZlqkpKSsLKyynWenOc9efKEBg1eY/jw0Wzbtpnx40ewcuVapk6dztdfz+fXX3/ho49G4urqyrJl32BsbExKSgoffTSIZs1ez3WOnH//PcXBg/v59tuNmJtbMHfuTL7/fj1jx44HICDgOhs3/oitrW2eY1gUooAYmOcnn+a5TG5igucnn+bZx0ZhZZXv/Qtj797ddO3aHZlMxhtvtGfp0kVERUXi5ORM48ZNWLFiCe3adaBFi5bPfaPux++/76Rhw8bs3PkLb7/9rvbxKleuov0W6+XlRUREGM7OLk9ve/P48SPtuoWdE8Tf/wKvv94KR8esfdi+vm8zePCAAl/bw4cPUKvV2uIBYGNjC8Dt2zfZsmUTCQlPkMvlPHr0sMDHe/51//Zb9tddFB07dgbA1dUNKytroqIiqVKlKpA1DgD29g60bNmaS5cu5iggeWWvWfMVgoODWLx4AQ0bNqZly9ZAwfOmdOuWfd6Ua9eu5Mj88OEDTE1NadSoCQBvvtmJRYvm5VjPwsISd3dP5syZSbNmLWjZsg3m5hZ5jkW7dm/mO4nTi+Ph738x3wLyTGhoKGZmZlSq5MrJk8e5efMGP/+cNa99Wloazs4uJCcnERR0ny5d3gKgXr362vf4i/Ibw2fz5ISFhdK4cbN858l5npmZufZ3VKtWbZycnLV/O7Vr1+b8+bPavKtWzefevTvIZHKio6O4d+8OVatWy/GYz7ban3UX7tnzbZYv/+/Y5uuvtyq24gGigFRomZmZHDlyACMjYw4c2AdkfWvfv38PgwYNYezYSdy/f4+LF8/z+ed+9O37Hj17/h8dOnRk7dpV3Llzi4sXL+DnN0P7mMbGJtp/y+UKjI2Nn7stR61W6+8F5iEzM5PPP5/KqlXr8PKqTXR0FL16dSvwfs+/bn//i3z66cxc18s5p0n23SI5x0RVLNnd3T3YuvUXLlw4z5kzp/juu9X88MPPJThvSs5jCgqFgrVrN3Ht2hX8/S8wZMhAFi9emaMIPmNurtsMgAqFAknK+lKVnv7fnDHPdqupVJm4u7/y9JRdiS+//DrHMZrk5MJPQZDfGD6bJ8ff/5x2npyPPhpZ4GMaGxtp/y2Xy3P87Tz7W1m7djX29g5s3PgjSqWSCRNG5burLT/FfRaaOIhegZ048Q+enlX4/ff97Ny5h50797B06Sr+/HMvAA8fBlOjRk3efbc/nTt34+bNAACUSiXdu/fEz28SXbp0w9RUt4Oeec0JYmFhke2Pu1GjJvz77yliYqKBrKmAmzZtpl03r7lIKleugkKh4OjRI9qfPXkST0ZGOmq1WrtllNuumNw8/7o7d+6a5+t+fk6TCxfOERtb+Dbyz8Y+Li6Of/89pf3G/0x+2SMjI5DLFbRt246xYycRHx9HYmJCIeZN2V/gvCmVK1chPT2dK1cuAfD330dISsrZwTolJZn4+HgaNmzMkCEfU716DQID7wNgbm5RpA/t3MajceOs8XB399C+H5/P/OTJE0xNTTE3N9fuKmvVqi1bt/6g/UCOj48nNDQECwtLqlevqb1/QMD1PM/6ym8Mn82T83//1/ul58nJTVJSIs7OLiiVSgID73HlymXtshefo0mTZhw9epiUlGQkSWLv3l00bVr446FFJbZAKrB9+/6gc+fs37zr1WuARqPh0qWL/PLLTzx+/BCFQomlpSWffvrflkaPHr3YtGkdb7/dR+fnz2tOkLZt2zNt2hQGDx6gPYg+fPhoJkwY9fQgujtTpkwDoHHjZvz001YGDepPw4aNGD/+v1NQlUol8+cvZunShXz//TpkMjn9+w+ka9fuDBnyMcOGfYC1tQ3t279Z6MzPXnevXr3zXGfYsOHMmzeLnTt/oXHjJkW68tnGxpYPPxxIcnIS778/mBo1su9SsbCwzDP7/ftZx4oANBo1AwcOxtHRCUdHp3znTbl3L/u8KfHxsTlyGRsbM2vWPBYvno9MJuPVVxvm+rqSkpL47LNPyMhIR6PRUKtWbd54oz0A/fq9x9ixwzExMWXlyrU6jUfNmq+gUmkYM2YCixZ9iYWFpXYXZWZmBuHhobz1Vg9mz56ufZ5x4ybxzTcrGDy4PzKZDCMjY8aOnYSbmzvTp8/myy9ns3Xr91SvXpPatevkmuO11xrlOYbP5skxNjZCqTR6qXlycjNo0BDmzJnBvn278fSszGuvNdQuy22OnPv37/Lxx/8Dss78GjQo9+M6xUHMB4KYD0QXBw/u58iRgyxdulKnbBs2rM12oLwklMS4PXvdixYtf6nHKY2/02fKYjZJkggODiQ9PZ3q1Wtm201o6GylQUnNB6K3LZCgoCD8/PyIj4/H1taWBQsWULVq1WzrrF69mv379yOXyzEyMmLChAm0adMGAD8/P06fPo2dnR0AXbt2ZcSIEfqKLzxn4sTRhIQ8Zv78JYaOolcV9XWXBVFRkaSkpOLh4WmQ4lFR6W0L5IMPPuCdd97B19eX3bt38+uvv7J58+Zs65w4cYImTZpgZmbGrVu3GDhwICdPnsTU1BQ/Pz/q1avHwIE55+ouLLEFUvxENt2IbLrJLVtKSjLBwUHY2Nga9GLLsjZuLyq1MxLGxMQQEBCAj48PAD4+PgQEBBAbm31fa5s2bbSn9Hl5eSFJEvHx8fqIKAhCGaRWq3n8OKvLbqVKroaOU+HoZRdWWFgYLi4u2i6YCoUCZ2dnwsLCsLe3z/U+u3btonLlylSq9N+Bp02bNrF9+3Y8PT2ZNGkSNWrUKFKO/Cqpk5N+5geIjJSjVBa9butyH30R2XQjsunm+WyhoY9RqTKpUaMmJiZG+dxLP8rKuOVGLpcX+XOwVJ6Fde7cOZYvX87GjRu1P5swYQJOTk7I5XJ27drF0KFDOXLkSJFaM5eGXVgajabIm7llfdPYUEQ23ZSVbPHx8cTFxePs7IyJianBM5eVccuLRqPJ8TlYKnZhubq6EhERoT0PW61WExkZiatrzk3OS5cuMWXKFFavXk316tW1P3dxcUEuz4rbq1cvUlJSCA8P10d8QRBKmYyMrFN2zc3NcXR0MnScCksvBcTBwQFvb2/27s26KGjv3r14e3vn2H119epVJkyYwIoVK6hbt262ZREREdp/nzhxArlcjouLS8mHL+d69+7BgAHvMGhQf/r27YWf38RsrSx27drJ9u0/5vsYhWkpvX79t/z11yEg6xTeVauWFTnry7Su3r9/D9Onf6LTfUuL/fv38PDhA0PHMLhnXXYBg3TZFf6jt11Ys2bNws/Pj2+++QZra2sWLFgAwLBhwxg7diz169dn9uzZpKWlMWPGfxesLVy4EC8vL6ZOnUpMTAwymQxLS0vWrFmDUlkq98CVOXPnLtD2APrnn6NMmTKOxYtXUbduvXwvmHvmxIlj1K7tTZ06ufcAUqvVxdJGo6DnKe/279+DjY0tlSsX7Sy+8ibrlN0UPDw8xCm7BiYuJKRin8b7YutxgDVrVhIS8pi5cxdku+DvWdtqjUZCpcpqW21nZ8vnn0/D1NQUGxtb7RW3y5d/jZeXN3fu3GbYsBEcO/aXtmtoXq3cLS0tmTdvVrbuos9ue3hUZtasz7I9T7duPvm2KV++fBEXLpzXtimPj4/NtWtv79496Ny5GxcvnicqKpLhw8cQHx/L4cMHSEhI4NNPZ/Daa40Acm0rb2dnz/79ezh8+ACWllbcv38XJydnxo+fwurVy3j8+DHe3nWYMWMOMpmM5OQkVq1axr17d3K0Fx89+iO8vety/fpVoqOj6dChIyNGjGHfvj9YtmwRtrb2WFhYMGrUuBJrUVGa9+UnJycRHByMvb09rq45uwYbUmketzJ/IaGQu2X+3xa4TgPnOnTwaKtdv7lrE153bUJSRjLrr2/J9T7jG+n+jb9OnXqcOnU8x8+fta3u1KkrkiSRlJSEnZ1Nrm2rg4ICmTJlGvXqNQDg2LG/sj1WXq3c85Jb6+qC2pSHhmZvU57bMbdnMjMzWbt2Ezdv3mDMmI8ZMWIs69Zt5q+/DrN27WrWrNmQb1t5gJs3A9i8+WecnV345JPxzJ49nZUr12JmZsaQIQO5cOEcTZs2Z+XKpTRu3JipU6fnaC8OEBERzurV60hJSaFvX198fHzp3r0nf/65l/7936dVqzaF/2WWIxkZ6Tx69AgzMzOd24IIxUsUECEXuW+UPmtbHRLymKZNW+TbttrDw1NbPHJT2Fbu+SmoTflbb2VvU3716uU8H+vNNzsBWW2109LSePPNrJbrtWt7a/e3F9RWvkGDV7VNDl95xYtKlVyxsso6LbJmzVcICXlE06bNte3Ff/xxK/Bfe/Fn2rd/E7lcjqWlJVWqVCMk5DGenpWLPD7liUaj4dGjR8hkWe+tZyfUCIYlCoiBFWZL4fnNz+fXtzS2eKktjbzcvBlAtWo5r7F51rb6/Pmz2rbVI0eOzvUxdG0bnbMVenqe6xZnm/Jn+9KfnRb+7HZR2q2/2KY9r/bcILFw4RJcXHLfBZP9fqWjBb6hhYeHkZaWRrVqVcVxj1JElHEhmxMnjrFr10769cvZMuZZ2+pevd556bbVebVyf74VenR0NP7+F7X3efF5Cm5Tvq/ANuVFkV9b+aJo1aotmzdvytFevCAvtrmvKOLj44iLi8PR0emlp2AVipfYAhGYPn0qRkbGpKWlUrVqNRYtWp7r7qlnbauNjJQYGRm/VNvqvFq59+zZi+nTpzJwYB88PStTp85/p3Pn1ro6vzblgYHZ25THxRV+Xo7cVK9eM8+28kUxbtwk1qxZmWt78fz07Pk2q1YtZdu2LSV6EL00SUtLIywsFAsLC5ydnQ0dR3iBOAuLin0W1ssS2XQjshVMrVYTGHgfSdJQrVoNjIyMSk223JT1bKW2maIgCEJRSJJEaGgImZkZuLt7YmRk+D5XQk6igAiCUOpER0eRkJCAs7MLFhYWho4j5EEUEEEQSpWEhAQiIyOxsbHBwcHR0HGEfIgCYgAV6LCTIBRJWloaISGPMTMzw83NXfS50hNdP5NEAdEzpdKY5OQEUUQE4QUqlYqHDx+gUMjx9KwsLhbUE0mSSE5OQKks+vU14jRePbOzcyIuLoqkpPhC30cul6PRlM6zO0Q23Yhs2UmSRExMDJmZmTg4OBITE1pqshVWWc6mVBpjZ1f0tviigOiZQqHE0bFoU2/q8zTjohLZdCOy/UeSJL74Yga//76Dr776moYNW5SabEVREbOJbURBEAzqp5+28PvvOxgy5GO6dfMxdByhCEQBEQTBYE6fPsnXX8+nXbs3GTVqnKHjCEUkCoggCAbx4EEQU6dOpEaNmnz55UJx0LwMEr8xQRD0LiEhgbFjR6BUKli27BvMzcXFgmWROIguCIJeqVQq/PwmEhISwtq1G3F39zB0JEFHYgtEEAS9Wrp0EadPn2TatBk0btzU0HGElyAKiCAIerNr16/aqZHffruPoeMIL0kUEEEQ9OLSpYvMnTuLFi1aMmnSVEPHEYqBKCCCIJS40NAQJk4cg7u7OwsXLkWpFIdfywNRQARBKFEpKcmMHz+SzMxMli//BmtrG0NHEoqJ+BogCEKJ0Wg0TJ/ux717d1m1ai1Vq1Y3dCShGIktEEEQSsyqVUs5evQwEyZ8QsuWbQwdRyhmooAIglAidu36lY0b19G7d18GDhxk6DhCCRAFRBCEYnfhwjntGVdTp04XE0OVU6KACIJQrB48CGbSpDFUrlyZhQuXYWRkZOhIQgkRBUQQhGLz5Ek8Y8Z8jFwuZ8WKb7G2tjZ0JKEE6a2ABAUF0bdvX7p06ULfvn0JDg7Osc7q1avp3r07PXr04O233+bEiRPaZampqYwfP55OnTrRtWtX/v77b31FFwShEDIyMpg4cQxhYaEsWbIaDw9PQ0cSSpjeTuOdOXMmAwYMwNfXl927dzNjxgw2b96cbZ0GDRrw4YcfYmZmxq1btxg4cCAnT57E1NSUDRs2YGlpyeHDhwkODua9997j0KFDWFiILp6CYGhZp+tO5eLF809nFWxk6EiCHuhlCyQmJoaAgAB8fLJmG/Px8SEgIIDY2Nhs67Vp0wYzMzMAvLy8kCSJ+Ph4AP7880/69u0LQNWqValXrx7Hjx/XR3xBEAqwZMkCDh36kwkTpohZBSsQvRSQsLAwXFxcUCgUACgUCpydnQkLC8vzPrt27aJy5cpUqlQJgNDQUNzd3bXLXV1dCQ8PL9nggiAUaMuWTWzd+gMDBnzABx98aOg4gh6VyivRz507x/Lly9m4cWOxPq6Dg2Wey5ycrIr1uYpbac4nsummPGTbvXs3ixcvwMfHhwUL5ullVsHyMG6GUBLZ9FJAXF1diYiIQK1Wo1AoUKvVREZG4urqmmPdS5cuMWXKFL755huqV/+v7YGbmxshISHY29sDWVs1zZs3L1KOmJgkNBopx8+dnKyIikos4qvSn9KcT2TTTXnIdv78GcaNG0fjxk34/PN5xMQkl5pshlAes8nlsny/eOtlF5aDgwPe3t7s3bsXgL179+Lt7a0tBs9cvXqVCRMmsGLFCurWrZttWdeuXdm+fTsAwcHBXLt2jTZtRGsEQTCEu3dvM2HCaDw9q7B06WpMTEwMHUkwAL2dxjtr1iy2bt1Kly5d2Lp1K7NnzwZg2LBhXLt2DYDZs2eTlpbGjBkz8PX1xdfXl9u3bwMwZMgQEhIS6NSpEx9//DFffPEFlpZ5V0ZBEEpGeHgYo0Z9hLm5Bd98s050163AZJIk5dynU06JXVjFT2TTTVnNFhcXx5Ah7xMZGc6mTT/yyitepSaboZXHbAXtwiqVB9EFQSh9kpKSGDVqGCEhj1i9ep3ei4dQ+ogCIghCgdLS0hg3bgR37txiyZJVNGnSzNCRhFJAFBBBEPKVmZnJlCnj8Pe/wJdfLqJt23aGjiSUEqKZoiAIeVKr1Xz+uR8nTvzDZ5/NFFeZC9mIAiIIQq4kSWL+/DkcOLCPceMm0bt3P0NHEkoZUUAEQcjVypVL2LHjZz78cBj/+98wQ8cRSiFRQARByGHjxu/YuHEdffr0Y8yYiYaOI5RSooAIgpDN5s2bWbFiCd26+fDppzPEdLRCnkQBEQRB688/9zJt2jTatm3HF198pZfmiELZJd4dgiAAcPz433z+uR8tWrQQc5kLhSKuAxEEgfPnzzJlynhq1arNpk2bSEszdCKhLBBbIIJQwV27dpVx40bg7u7J6tXrsLIqvXNaCKWLKCCCUIFdvXqZESM+xM7OnjVrNmBnZ2foSEIZIgqIIFRQly75M2LEEOzs7NmwYQsuLi6GjiSUMQUWkLlz52a7vWPHjmy3x4wZU7yJBEEocRcvnmfkyKE4ODiyfv0WKlXKOTuoIBSkwALy22+/Zbu9aNGibLdPnTpVvIkEQShR58+fZdSoj6hUqZLY8ijHJEniyMN/2Hn3jxJ7jgLPwnpxvqkKNP+UIJQ7Z8/+y7hxI3Bz82Dduu9xcHA0dCShhMhkMiJToknOTEGtUZfIcxRYQF68ClVclSoIZdPZs/8yduxwPD0r891332Nv72DoSEIJCEkKA8Dd0pW+tXohl8lRyBUl8lwFFhC1Ws2ZM2e0Wx4qlSrbbY1GUyLBBEEoPtmLxw/Y29sbOpJQAjSShvXXtmBlbMXExiNKrHA8U2ABcXBwYNq0adrbtra22W6LN6IglG5nzpxm3LgRVK5chbVrvxd/s+VQujoDpUyBQq7gw3rvYW1srZfnLbCAHD16VB85BEEoAaJ4lH8hSWFsuP4jDRzr0KvmW3hauevtuXVqZRIYGMj9+/epU6cO7u76CysIQuH9++8pxo8fKYpHOSVJEidDz7Dz7h7MlWZ429fSe4YCC8hXX31FnTp18PX1BWDXrl1MmzYNa2trUlJSWLlyJW+88UaJBxUEofCeLx7fffeDuMK8nEnJTGXbrZ1cirqGt30tBtXph5Wxpd5zFHgdyJEjR2jatKn29pIlS/jss884c+YMs2fPZvXq1SUaUBCEojl58rgoHuVYcMJD5p9fxpXoG/Sq8RYjX/3QIMUDClFA4uLicHNzA+DOnTvEx8fTp08fAHr27ElwcHCJBhQEofAOHTrA+PGjqFathige5YxG0nDk4T8svvgNGkliQqMRdKrSDrnMcB2pCtyFZWVlRXR0NI6Ojly4cIF69ephbGwMZJ3SKy4sFITSYffu35g9ezoNGrzGihXfYm2tnzNxBP04GHyUvUGHeNWpHgNr98bcyNzQkQouIN26dWPChAl06tSJTZs2MWzYMO2yK1eu4OnpWaIBBUEo2M8/b2X+/Lm0aNGSpUtXYWZm+A8XoXhkalQYyZW0dm+BtbEVLd2alZoLugvc9pk0aRLNmzfn9OnTvPvuu/Tr10+77ObNm9luC4Kgfxs2rGX+/Lm0b9+RFSu+FcWjHNl1bz8rLn2HWqPGytiSVu7NS03xgEJsgRgZGTF69Ohclw0aNKjYAwmCUDiSJLFy5RI2blzHW2/1YPbsL8U0tOWMu6UrGkmDROk8VFBgAdm1a1eBD9KrV69iiCIIQmFpNBoWLJjL9u3b6NOnH59+OgO5XEzvU9ZpJA2HHhzDwsicNu4taFqpIU0rNTR0rDwVWED8/PyoUqUKjo6OuR4wl8lkhSogQUFB+Pn5ER8fj62tLQsWLKBq1arZ1jl58iRLlizhzp07vP/++0ydOlW7bOXKlWzbtg1nZ2cAGjVqxMyZMwt8XkEob1QqFbNnT2fPnl188MGHTJgwpVTt1hB0E5USw5ab27n/JJgWlZrQxr2FoSMVqMAC8sEHH3DgwAEsLCzo1asXHTt21J6FVRQzZ85kwIAB+Pr6snv3bmbMmMHmzZuzrePp6cm8efM4cOAAGRkZOR6jV69e2YqKIFQ0mZkZfPrpFI4cOcioUeMYOnS4KB5lnEbScPzxv+y+vx+5TMEH3n1pVqmRoWMVSoHbvNOmTePvv/9mwIABHDp0iA4dOjB9+nQuXLhQ6CeJiYkhICAAHx8fAHx8fAgICCA2NjbbelWqVMHb2xulUqcOK4JQrqWlpTF+/GiOHDnIpEl+DBs2QhSPMi46NYYVl75jx93d1LStzvTmE2nu2rjM/F4L9UmtUCho164d7dq1IzExkTVr1vDBBx+wceNGWrQoeDMrLCwMFxcXFAqF9vGcnZ0JCwsrUn+effv2cfLkSZycnBgzZgwNGxZt36CDQ95Xazo5WRXpsfStNOcT2XRTlGxJSUmMGDGCM2fOsHDhQt57770STFZ+xk3fCptNI2k4fO8EW6/+jhwZw5sOpH21liVaOEpi3Ar9VT8xMZF9+/axa9cuYmNjGTlyJN7e3sUeKC/9+vVj+PDhGBkZcerUKUaOHMn+/fuLdKVtTEwSGk3O4zhOTlZERSUWZ9xiVZrziWy6KUq22NgYxo4dwc2bN5g3byGdO/co0ddVXsZN34qS7de7ezj66AS17V7hPe/e2JvaER2dVCqyPU8ul+X7xbtQ7dx37dqFv78/HTp0YMqUKTRu3LhIIVxdXYmIiECtVqNQKFCr1URGRuLq6lrox3ByctL+u1WrVri6unL37l2aNWtWpCyCUJbcv3+PMWM+JjY2hq+/XkH79m8aOpKgI0mSyNBkYqIwprVbcyqZO5eqiwJ1UWABGTlyJNWqVaNHjx6Ymppy8uRJTp48mW2dcePG5fsYDg4OeHt7s3fvXnx9fdm7dy/e3t5F2n0VERGBi4sLkHUBY0hICNWqVSv0/QWhrLl06SJjxgzH1NSU9eu3UK9efUNHEnQkSRLfXv0eI7mSofXfx8XCGRcLZ0PHemkFFpBevXohk8mIj49/qSeaNWsWfn5+fPPNN1hbW7NgwQIAhg0bxtixY6lfvz4XLlxg4sSJJCUlIUkS+/btY968ebRp04YlS5Zw48YN5HI5RkZGLFy4MNtWiSCUJxcunGPMmOG4uLiwZs0GXF3dDB1J0IFG0iCXyZHJZNS2fwWlXIEkSWV6q+N5MukluiHeunWLb775hhUrVhRnphIjjoEUP5FNN/llO3PmNOPHj8TNzZ3vvvseR0f9flEqq+NmaC9mC0kK48dbO+lcuR2vORt269Fgx0BSU1NZu3Ytt27dokqVKowZM4a4uDjmz5/P6dOnxVXoglCM9u3bw8yZ06hWrRpr127C3t7B0JGEIspUZ3Ig+C8OPTyGudIMysnWRm4KLCBffPEFAQEBtG7dmuPHj3Pnzh0CAwPp1asXc+bMEdNkCkIxkCSJTZvWsWLFEpo0acaSJatEO/Yy6G5cINtu7yQyJZrmlRrzdk0fLI0tDB2rxBRYQE6cOMHu3btxcHDg/fffp127dmzdupUmTZroI58glHtqtZr58+eyY8dPdO3anS+++Eqnbg+C4SRnpvDb+T/4K/AkDqZ2jH51KN4O+p+jXN8KLCApKSk4OGRtRleqVAlzc3NRPAShmKSmpvLpp5M5duwvBg8eytixE0VTxDJEkiTOhF9k1719pKhSedOzLd2rd8ZEUTG+ABRYQNRqNWfOnMnWSPHF26+//nrJpBOEciwsLJQJE0Zz+/ZN/Pym06/fQENHEopIJak5FHwUZ3NHRrQYiHmmjaEj6VWBBcTBwYFp06Zpb9va2ma7LZPJ+Ouvv0omXSmgevKElFsBWDZsjFzsVhCKyYULF/jf/z4kIyOdFSu+pU2bNwwdSSikdHUGRx+eoEPlNpgojBnX6GOsja1wsbUptWeIlZRCXYlekaUF3iN83Vo8P52OWY2aho4jlAPHjh3Fz28iTk7OrF+/merVaxg6klAEIUlh7As6hIuFE42cG2BrUrG2Op4ndrYWwKRK1tXuaQ+CDRtEKBd27tzOxImjqV27Nj/88LMoHmVETGocp0PPAVDdpgozWkymkXMDA6cyPNE3vQBKOzsU1takBwcbOopQhqlUKpYtW8TWrT/QuvUbbNq0nuRktaFjCQXIUGdw+OE/HH5wDIVMTgPHulgaW+BsLrpggCggBZLJZJhWqSq2QASdJSQk4Oc3kdOnTzJgwAdMnPgJ5ubmJCdXrP3lZYkkSfhHXuX3e/uIS4+nkXMD/q9m93J9TYcuRAEpBJOq1Ui+fg1NejpyExNDxxHKkKCgQMaNG0FoaCgzZszh7bf7GDqSUIDHiaHsvPsHd+MDcbd0ZVCdvrxiJ3Y15kYUkEKwbdcem7btkImzsIQiOH78GNOmTcbY2IR1676nYcOiTYMg6FdSRjJ7Ag9wKvQc5kZm9PN6m1ZuzZDLxKHivIgCUghKG1tDRxDKkGdtSVauXErt2t4sWbJKdNMtA/YFHeZ02HnaebTirWodMTcyN3SkUk8UkEJ6cuIfJJUa2/YdDB1FKMVSU1OZPXs6Bw7so2vXt5g5cx5mZmaGjiXkQpIkbsTcwsbEGk8rd96q1pG2Hq/jauFi6Ghlhtg2K6Sky5eIP3rE0DGEUiw8PIwPP3yPgwf3M3bsRL76arEoHqVYpiaTrbd2cPjBMQCsjC1F8SgisQVSSKZVq5F89QqatFTkpuJDQcju4sXzTJkynoyMdJYvX0Pbtu0MHUnIRVxaPMcen6Jn9a4YK4wZ+9pHOJs7GjpWmSUKSCGZVKkKkkTaw4eY1/IydByhlJAkiS1bNrF8+WI8PDxZulRcWV4aparSOPTgb/5+dAIJeNWpHtVtquBmWcnQ0co0UUAKyfTp/Oupd++IAiIAkJycxMyZn3HkyEHefLMTs2d/haVl3rO3Cfqn1qg5GXqW/UGHScpMpqlLI3pU74KDmZ2ho5ULooAUktLKGpOq1VDFxRk6ilAKBAbeZ9KkMTx4EMz48VMYNOjDcjPPdXkgSRJXoq6zO/BPIlOiecW2Om/X9KGytYeho5UrooAUQWW/z5ApxZBVdAcP/smsWZ9hZmbG2rWbaNq0uaEjCc+5Fx/Eb3f38iDxEZXMnRneYDD1HLxFgS8B4tOwCJ4VD0mSxJuxAsrMzGT58q/ZuvUHXn21IQsXLsPFRZy1U1o8+7uMT4snISORgbX70KxSIxRyhaGjlVuigBRR6LerUVha4TLwA0NHEfQoKiqSqVMn4u9/gf7932fixCkYGYnOBKVBpkbFpus/UtW6Mp2rtqeRy6u86lwfI7n4eCtp4joQHSRd9s82I6NQvmUVjXcICLjBV199zdSpn4niUQqkZKYCYCRXYqwwRqnIKhhymVwUDz0RBaSILOo1QB0fT8bjR4aOIpSwrFN0v2fYsEGYm5uzdet2unXzMXSsCi8+/Qm/3NnFZ6fmEpkSDcDguv3p4NnGwMkqHlGmi8iiXn0Akq9dxcSzsoHTCCUlOTmJ2bM/59ChP+nQoROzZ3+JlZWVoWNVaHFp8fxxcR9/3T+JBomWrk0xUYju2IYkCkgRKW1tMfGsTPK1q9i/Jb6NlkeBgfeZPHkswcFBjBs3mcGDh4iTJgwoLi2eQw/+5nToOSQkWrg2oUuVDjiY2Rs6WoUnCogObN/shDopUZyNVQ4dPnyAmTOnYWJiyrffbqRZsxaGjlRhxaXFc/DB3/wbeg4NEq+7NqV/ox7IUsTxp9JCFBAd2LQW+1rLm8zMTFasWMyWLd/ToMGrLFq0HBcX0ebCkPYHHeZsuD+vuzahc5UOOJjZ4WRhRVSKmMmxtBAFREeatFTSgoMxr+1t6CjCS4qOjuKTTybg73+Bfv3eY9KkqeIsKwNIykhmT9BBWro2pYq1J92rd6Zr1Y6i7UgpprezsIKCgujbty9dunShb9++BAcH51jn5MmTvP3229SrV48FCxZkW6ZWq5k9ezYdO3akU6dO7NixQ0/Jcxezdw+Pl36NOiXZoDmEl3Pp0kX69XubgIAbzJu3CD+/z0Xx0DO1Rg2AQq7gatQNHiaGAGBrYiOKRymntwIyc+ZMBgwYwMGDBxkwYAAzZszIsY6npyfz5s1jyJAhOZbt2bOHhw8fcujQIbZv387KlSt5/PixPqLnyrJRY1CrSb5yxWAZBN1JksTWrT8wbNggzMzM2bLlZ7p372HoWBVKZEo0227tZOGFlWgkDWZKU2a/7kcbd3HcqazQSwGJiYkhICAAH5+ss5Z8fHwICAggNjY223pVqlTB29sbZS79pvbv30+fPn2Qy+XY29vTsWNHDhw4oI/4uTKtWg2lnR1J/hcNlkHQTUpKMn5+k/j6669o06Yd27bt5JVXRIdlfXmY+JgN17fyxZlFnA27SHWbKmSoMwEwVhgZOJ1QFHo5BhIWFoaLiwsKRVZPGoVCgbOzM2FhYdjbF+5UvLCwMNzc/ptX2tXVlfDw8BLJ+7zo1FjOhV+knUdrzI3+m0hKJpdj2bART06eQJ2aikLMPFcmBAUFMmnSmKen6E5i8OCh4kw6PZAkibvx9zn04Bg3Y+9gqjChY+U3aO/ZGhsTa0PHE3RUoQ6iOzjkPVeDk1PuF4lFRYazL+gw3m7Vaeb0WrZlpm915urRv1AE38GpbevijFrofKVBWcn2xx9/MHnyZExNTfnpp59o3bpkf2cFKSvj9jI0koYLIVfZdfMg92KDsTG1ZkCDXnSq0QYLY3ODZisJFS2bXgqIq6srERERqNVqFAoFarWayMhIXF1di/QYoaGhNGjQAMi5RVIYMTFJaDQ5e1g5OVkRFZX7qYF2kiPGciPOP7hONZMXZpqzdaHK7Hng7p7n/YtDfvkMrSxkS0h4wvz5c9m/f0+2U3QNmbssjNvLeHaNlFqjZtPFX5Aho5/X27So1BgjhREpT9SkUPTnKO/jVlJ0zSaXy/L94q2XYyAODg54e3uzd+9eAPbu3Yu3t3ehd18BdO3alR07dqDRaIiNjeXIkSN06dKlpCJrKeVKathW43bcvVyXm7i7A4jmiqXUv/+eonfvnhw69CcjRoxh48YfxfUdJexy1HUWXlhJpjoThVzB6NeGMaPFFNq4t8BIHOMoV/R2FtasWbPYunUrXbp0YevWrcyePRuAYcOGce3aNQAuXLhA27Zt2bRpEz///DNt27blxIkTAPj6+uLh4UHnzp159913GTVqFJ6ennrJ7mVXk/DkCJ6kJ+S6PGrnL4StWaWXLELhpKam8NlnnzFixBAsLS354Yef+PjjUbmeoCG8vNi0OJ6kZ33DNVeaYqIwJjEzCQBnc0cxJ0c5pbe/pho1auR67ca6deu0/27SpAnHjx/P9f4KhUJbdPTNy64mAHfi7tO0UsMcy+XGxiT5XyQjIhxj8e3W4M6e/ZcvvvickJDHDBw4iNGjJ2BqamroWOVS0JMHHH10gstR13nDoyW9X+lJLbua1Hr6NyOUb+LrWCF4WLlhrjTjdty9XAuIzRvtiNm3h7gjh3F5730DJBQAEhISWLp0Eb//voPKlavw66+/UqNGXUPHKnfUGjWXo67z96MTBCU8xExpSgfPNrzh0dLQ0QQ9EwWkEOQyObXsanA77l6uDRSVNrZYt2hJwqkTOPbshUK0/da7Y8eOMm/eLGJiohk8eCjDh4/G09Op1B7ULItSMlM5HXaOY49OEZcej6OZA31e8aWFaxNMlaKtekUkCkgh1bKryeWo68SkxeJo5pBjuV2XriScOkH8saM49PA1QMKKKTExkYUL57Fnzy5q1fJi2bLV1K1b39Cxyp0L4Zf48favZKgzeMW2On1q+VLf0Ru5TMxJV5GJAlJIte1qYmlkQXx6Qq4FxMTNHef3PsC8bj0DpKuYzp07w4wZnxIVFclHH41k2LDhoo9VMdFIGm7G3sXOxAY3y0q4WlbiNad6tPdsTWUrD0PHE0oJUUAKycXCmS9bTc/3bBLb9h30mKjiSktLY+XKpfz44w9UqVKV77/fRv36rxo6VrmgkTQAZKgz2Xj9R5q4vEr/2u/gbunKoDr9DJxOKG1EASkChVyBRtKQrs7ATJn7WT0ZERFEbd+Gy/+GoLQSLRqKW0DAdaZPn0pg4H369XuPceMmYybayLy0R4mhHH98mpCkMBZ2+xRTpQnjGn2Em4U4q1DImyggRaCRNHx5binVbaoyoPY7ua4jZWSQEnCDiB824TZqrOizVExUKhUbNqxl3bo12Ns7sGbNBl5/vZWhY5VpKo2KS5HXOB5ymsAnDzCSG9HUpSHp6gwAsatKKJAoIEUgl8lp4doEp1yOgTxj4umJ4zt9iNr+E0+OH8P2jfZ6TFg+BQcHMn26H9evX+Wtt3rg5zcda2sbQ8cqsyJTojkdeo4zYRdIzEzCycyBd2r60MK1CeZG5pgqTUgkw9AxhTJAFJAi6lj5jQLXsX2zE8nXrxG1/SfMqtfERE9XzJc3Go2GX37ZxrJlX2NiYsLChcvo3LmroWOVWfHpT/ghYDt34u4hl8mp71iH1m7NqW3/ijibStCJeNfo4El6AqdDz+e5XCaXU+nDocjNzYn+43c9Jis/IiLCGTFiKPPnz6Vx42bs3LlHFA8dRKREERBzGwArI0tUGhU9qndlbstpfFT/A+o4eIniIehMbIHo4GLEZX69t5eq1p64WeZ+kFFpY4vHxE8wcsh7d5eQk1qt5pdftrFq1TLUag3Tp8/inXf6imNJRaDWqLVnC/56dw9hyRF88bofCrmCSY1HGjidUJ6Irx46aFapMUqZgtOh5/Jdz8TNDbmJCZq0VBLPndVTurLr5s0bfPBBPxYsmEeDBq+xY8duevfuJ4pHIYUlR/Dr3T1MOzWX2LQ4AN6p6cPkxqPFGAolQmyB6MDS2IJXnepxLtwf3xrdCmxRHXvwALF7doNSiVWjxnpKWXYkJibyzTfL2b59G3Z29nz11dd07dpdfOgVQlJmMhcjrnAm7AIPEx8jl8l51akeKo0KyLp+SRBKiiggOmrp1oyLkVe4EnWdJrk0WHye/Vs+pNy4RviGdRhXcsWkiBNhlVeSJHHw4H6+/no+MTHRvPtuf0aNGo+1tbh+Jj9qjZqA2NucCbvI9egAVJIad0tX3nmlB01dGmJlnPcEQIJQnEQB0VEtuxo4mNpzKvRcgQVEbmSE64gxPJwzk5AVS/Cc4oeRg6OekpZO169fY8WKxZw7d4Y6deqybNk31KsnelgVRK1RM/vMImLSYrE0sqCNx+s0r9QETyvxpUTQP3EMpABBQYGsWrUMjUaT7edymZyWbs24E3+fBwmPCnwcIzs73MdOQJOSQviGdQWuXx5JksTly/5MnjyWgQP7cPfubfz8prNlyy+ieOTDP/IqmwO2A1ndENp7tuaj+oOY1+ozer/SUxQPwWDEFkgB7ty5zfr13/LGG+1z9Ft6w6Mlfz86we/39jGu4ccF7rM3rVoNj4mfILcwL8nIpY4kSRw5cpANG77j1q0ALC0tGT58NAMHDsbSUuxueVGGOoNr0QHUcfDCTGlGfPoTQpPDSVWlYaY0pb1na0NHFARAFJACvf56S5RKJX//fSRHATFTmtK9Wme23/mda9EBNHAqePIi06pVgawP1cgtP2D2Si2sXy+/E/FcvXqZxYsXcOXKJapXr8H06bN4660emJtbGDpaqaLWqLkVd5fz4Ze5En2dDHUGg+r0o1mlRrTzaEUHzzaGjigIOYgCUgBraxsaN27K33//xdixk3Isb+XWjJDkMJzNi3ZMQ8rIICM8jCfHj5EWdB+nd/sjK0fzdYeEPGbFiiUcPLgfR0cnZsyYg6/v2ygUYm7sZyRJIijhAefDL+MfeYWkzGTMlGY0dXmNJi4NqWlbDUBc6CeUWuXnE6sEtW//JvPnzyU4OJCqVatnW6aQK+jv9XaRH1NuYoLHxClE/7aTuEMHSHvwANfhozCysyuu2AaRkJDAhg1r2bZtMwqFgo8+GsngwUPEFsdzJEnip6u7OR50lpi0OIzkSuo71qGpS0O8Hbwwkos/S6FsEF9tCqFduzcB+Pvvo3muk5iRxLprmwlJCiv048qUSpze7Yfr8JGkP35EyOKFSC8crC8rEhMT+f77Dfj6dmHz5o107dqd3bsPMHLkWFE8yGqXfiok62JSmUzGvdggXMyd+cC7L/Nbz2BIvYE0cKoriodQpoh3ayFUquRKnTp1+fvvI/zvf0PzXO9RYghhSeG4W7oW6fGtmjTD2M0D9ZN4ZHI5kloNMhkyeemv73FxcSxfvpxfftlGcnIyLVq0ZPz4ydSuXcfQ0QxKI2kITnhIFStPFHIF/pFXOPboJE0qNcREYcxnbccSE5Ns6JiC8FJEASmkdu3eZM2alURFReLklPPqXitjSz5vMUXnb5Ambm7w9ALDuEMHSbrsj8vAQaW2k29CQgLbt29jy5aNJCYm0qlTVwYPHkKdOhV3Sl+NpCHwyQMuRV7lctR14tOfMPrVoXg71KKDZxs6VW6HiSJryl15GfhyIAgFEQWkkDp06Mg336xg167fGDZseK7rPCse58L9iU9/Qucqus0FonSwJzMiggdzZmLXqQv2Hw7UOXdxCw8P44cfNrJr16+kpqbQuXNnhg0bxSuveBk6mkFkqDO5HXeXa9E3uRYdQEJGIkq5krr2XvjW6EZVm8oA4upwoVwSBaSQatasRYcOndiw4Vu6d++Bm5t7nuveir3L2fCLGMuNaedZ9FnzrJu1wKJOPaJ+/YW4g39yyf88ToOGYF7b+2VewktJTU3l++/X88MPG1Cp1HTt+hYDBw6iTZvmREUlGiyXoaSrM9h0Yxu3Yu+SqcnERGGMt70XDZ3rU8+hNqZ5THksCOWJKCBFMGXKp/zf/51k0aKvWLp0VZ7rvVe7N2mqNHbc3U26Op3OVdoXuTGgwtKSSoM+xKZla2J+3orMKP+GjSUlPj6OnTu38/PPPxIdHUWXLm8xbtykfAtoeXXs8SlSMlN4q1onTBTGZKgzeN21KQ0c61DTrro4AC5UOOIdXwSurm58/PFIli9fzPHjx2jbtl2u6ynkCv5X7z223vyFPwIPEJsez7uv+GrnaCgKs1dq8dqyxUQ/PeAateNn1ImJWLdsjVktrxI70J6ZmcHmzZtYt+5b0tJSadmyNQsXLqVRoyYl8nylTaY6k3vxQdyLD8SnehdkMhmPEkN4kp6gXWdsw48MmFAQDE8UkCIaOHAQe/bsYsGCuTRr1gJT09x3VRjJlQyq0w87E1sOPzxGTGosH9YdgLlR0duYPCsSkkaDJi2NJP+LJJw+hZGjE9YtW2HdshVGjk4v9bqed+HCOb78cjaBgfd5881OjBgxhpo1axXb45dGkiQRkRLFzdg7BMTc5m58IJmaTIzkRrRyb469qR3v1e4tLuoThOeIAlJERkbGfPrp5wwbNpiNG79j5Mixea4rl8npVfMtnMwc2H5nF4surOLjBoOoZOGi03PL5HJc3h+M07v9Sbp0kYRTp4jZsxtNehpOffohqdVo0tNQ6HjdRWxsDEuWLGTv3t24u3uwcuVa2rQpeA74sipNlcat2LsExN4mIOYOcenxADibO9LSrRl17GtRy64Gxs/OnBLFQxCy0VsBCQoKws/Pj/j4eGxtbVmwYAFVn/aFekatVjN37lxOnDiBTCbjo48+ok+fPgCsXLmSbdu24eycdQpto0aNmDlzpr7iZ9O0aQu6dfNh06Z1dO/ekypVqua7fiv35rhYOLP+2hZWXl7P7NenonyJ/eVyExOsW7TEukVLMmNikCmyPthSbt0kZMVSzL3rYvnqq5h718XIxaXA4y8ajYbfftvBihVLSElJYciQjxk6dDhmZmY6ZyyN1Bo1958EY2NijYu5Ew8TQ1h3fQumChO87GrSpWoH6tjXwsHM3tBRBaFM0FsBmTlzJgMGDMDX15fdu3czY8YMNm/enG2dPXv28PDhQw4dOkR8fDy9evXi9ddfx8PDA4BevXoxdepUfUXO18SJn3DixDHmz5/DN9+sL/BDuqZtNfyajSM8ORKlXIlaoyY0OeKlW3E/P+e6kaMjdh07kXTxIpHXrwKgtHfAc+qnGDk4Imk02Y6ZqNVqTp06wfr1a7h69QqNGzfls89mUb16jZfKVFpkqDO5G3cfjSThZV8TtaRm1eX1dPBsQ6+ab1HdpgoTGo2gmnVlnY5PCUJFp5cCEhMTQ0BAAJs2bQLAx8eHOXPmEBsbi739f9/29u/fT58+fZDL5djb29OxY0cOHDjA0KF5X/1tKE5OzowePYH58+ewatUyxoyZUOB9bE1ssDWxAeBsuD8/3trB5Majqfb0WoGXZexSCac+/XDs3ZfMyEhSbt4g9e5dlHZZYxz18zZS795BquXFsdgYduz/g5CQxzg5OTF37gK6d+9ZpqeRzVBn8CDhEXfjA7kbF0hQwgMyNSpq2FTFy74mxgpjxjb8CDeLSgAo5Uptw0JBEIpOLwUkLCwMFxcXbSdWhUKBs7MzYWFh2QpIWFgYbs9N9+rq6kp4eLj29r59+zh58iROTk6MGTOGhg3znwmwpPXtO4A7d26xYcNanJyc6dfvvULft6FzfVQaFVWts640Px9+CRdzJypbe7x0LplMhrGLC8YuLti26wBkHSQOycwg7tFDPB49pJlGg7OrO7Y936bph8MwMtBpwi/rRswtAmJuE/jkAY+TQtFIGmTI8LB0pUvNN/Aw9aSGzX9FQhQMQSg+ZeYger9+/Rg+fDhGRkacOnWKkSNHsn//fuyK0L3WwSHvq4GdnKx0yrV06dckJT1hwYK5ZGamMGLEiEIeO7CismtnIGvf/J4zB4hJiaO+S218a3emnotXtoO2uuaLjY3lzz//5Oeff8bf359KlSox9O23aWVhheWt21hbW+LmZo8kSdycMw/zypWx8vLCuk5tjGxsCvUcumbTxeWwAE4/usCIpu8jk8m4fv8GZ8MuUdOhKr08O1PLoQa1HKthaVz6Gzjqc9yKSmTTTUXLppcC4urqSkREBGq1GoVCgVqtJjIyEldX1xzrhYaG0qBBAyD7FomT03+nqbZq1QpXV1fu3r1Ls2bNCp0jJiYJjUbK8XMnJ6uXupp69uwFyGRKFi9ezNatPzJ5sh+dOnUt0mN82mQ8J0PO8vejE8z9ZwUOpvY0d21ME+dXqVe1RqHzZWRkcPToYfz9L3Lz5g0CAq6jVqupXLkKn302i549/w8TExPt+pJaTVRUIuqkJFLjEoi/sg/p990gk2FSpSoOPXth2eDVPJ/vZccuNymZqTxOCuVxYgiPkkJ5nBjKsPrv42zuRGDEY66G3SIoNBwrY0t8Knejd7Ve2Y5hpD7RkEpiiWQrLiKbbkQ23eiaTS6X5fvFWy8FxMHBAW9vb/bu3Yuvry979+7F29s72+4rgK5du7Jjxw46d+5MfHw8R44c4ccffwQgIiICF5es019v3rxJSEgI1aqVjt0RZmZmLFiwhL59B7Bo0ZdMmTIeHx9f/Pw+L/SUrWZKMzpVaUc7z9ZcirzK2bCL/Bl0hP1Bh/G86UptWy/aeryOvWnuW1wRERHs3PkzO3duJy4uFnNzc7y96zJ48FA6deqKl1ftXI9vyJ7tVrS0pPK0z9FkZpD+4AEpt26SfPWK9j6p9+4SsXkTptVrYFq9BmbVa2BcDFejJ2Umcy8+iLCkCB4nhfAoMZSYtFjtchtjazyt3FBp1AC0cmtOG/fXtcstdLiuRhCE4iGTJCnnV/IScP/+ffz8/EhISMDa2poFCxZQvXp1hg0bxtixY6lfvz5qtZovvviCU6dOATBs2DD69u0LwNSpU7lx4wZyuRwjIyPGjh3LG28U7RqFktoCeZ5KpWLdujWsW7cGZ2cX3ntvEL6+b2NtbV3kx4pLi+dy1HVuxN/kdvR9Pms2kUoWzlyOvMbV6AB61+zJjStX2bHjZ44ePYxaraZt23b06zeQ5s1fL9aOr6n37xGz5w/Sgu6jSc66Kl5mYsqrC78kxcKejPBwVPFxKO3sUdrZITfOunZCkiTi058gl8mxMbHmSXoCW2/uoJ1na+o6eHE3LpBll74FwNnMEQ8rNzwt3fGwcsPDyg1rY903u8vjN0J9ENl0Ux6zFbQForcCUhroo4A8c/myP0uXLuLKlUuYmppRpUpVbG1tqV69Jl26dKNBg9cK/QHv5GRFSHgsSpmChw+DOXD3CLcyg7i98ixhYaHUHtAE17qeVHeqRlWHyjibO+Fk7oC9qR3WxlbFegGcJElkRkaQFnif1MBAvIb/j9sRYTw4sofQa+dIsJCTaKEgydqYRAslSZYKMjUq3rCoRxdVNTQ2Vqx5cpiuVd+kkXsj0tUZhCdH4GLuVOwNCMvjH7Q+iGy6KY/ZRAF5jj4LyDM3b95g9+7fCAsLJS4ujlu3AsjIyMDR0Ylq1arj4VEZb+86vPZaI6pXr4HyhXnRVSoV8fHh/P77Xvbu3cWDB8EAKJVKmjZtTo8evTCqbcm9xGAiU6KITotFI/03q6FSpsDW1Jaq1p78r+4AAI4+OoFcJqedR1an4PPhl0hRpSIhwdPh0aBBpVaRqclEJalxMLWjtXsLAFZeWkdVa0961OiKvYM5A3aMybrvU1aSMdaZCqzTZLjWbYyTmSPWf1/A/J+L2V6b0s6O6ouWAhD/z99kRkWhsLLCyMEBIydnjJycdL6qHsrnH7Q+iGy6KY/ZSsUxkIrM27su3t51tbeTkpL455+jnD59kkePHnLs2BF+/32HdrmJiQnm5uaYm1tgYmJKaOhj0tLSAGjcuAkDBw6mfv1XqV69BsZPdxMBdHr6f5VGRXRqLDFpscSmxRGTGkdsWhwK2X8HmW/F3kUhU2gLyB+BB4hNi8vzNShlCrzsX9EWEEdzB6xNsnbJKeQK/ld3AFbGFtiZ2GFrapNrV1pNv8aousajiotDFReLKjYOSZWpXZ5y8ybJl/2RVCrtz4wruVJ17lcAxOzZjZSZiZGjE0ZOWf8p7R3KxKyNgmAoklr99G+qZM4OE1sgGPabgyRJhIQ85vJlf0JCHpOSkkJKSjIpKSmkpqbi5uZG8+ZNqFGjTom1UE/KSNZuQcjIOmgul8lQyo1QyhX57gIrzrGTJAlNaiqqmGgyIiNBkrBq0hSAR18vIPXuHVCrteub162Hx4TJAETv+g2QkJuZIzczQ2Fmjot3DVIss67UV8XHIzc1RWZiUiouliyP31b1obRlkyQJTUoKkkqFvY0p0ZFPkFQqFObmKG1tkVSqrIt31SokVdaHuaTKxMTdExNPTzRpqTw5/g+SSoUmMxMpMxNJlYnla40wr+1NZkwMUT9vy7p/purp46iwf8sHy9cakvbwAaGrV2Q9tloFqqzllYZ+jFWTpiTfuE7CqRM0+OwTsQVSHslkMjw8PPHwyHvq2pL+oykt10zIZDIU5uYozCtj4pn96nzPyVOR1GpUcbFkRkWRGRWF/OkZbpIk8eTEcdQJT+C570Oazh2xeXcgkkZD4JQJWctkMuRmZshNzbBt1x77t3zQZGYSsWk9MmNjZEojZEoFMqURFnXrYe5dB01aGk9O/INMaQQKOajVSJkqzLy8MK1SFXVKCsnXryJTKJEZKZ8+hhLjSq4ora3RZGagjn/y3DIFmgyTHK1lhNxp0tPRZKQjZWaSqkoiPSIeZPKsaaCB9EeP0KSlIUmapx/AKuRmZpjXypolM+HMadQJiUiqrGWajAyMXVywedooNHzTBtSJCU8/3LP+M/eug+P/vQNA8OfTUKekZPuAtm7dFpeBH4AkcX/cKAACn8ts17krTu/2Q5OZyePFC3O8Jvsevk8LSBpRv/ys/blMqURmZISxS6WsCeQ0GjIiI7J+rlQiUyiQm5n9d/akmTnmXrWRKZWg+G8dY5esbgvGrq5YNX89x/MXF1FAhDJDplBk7cJydILnJmeUyWTUWLwMSZKQ0tNQp6SiSU3B0dWBRABJwnngB2hSUtGkpaJJzfq/0sERACk9nbQHD5Ay0rN9iCjMzTH3roM6KZGo7T/lyOPU/z1Mq1RFFRtD+Hff5ljuMngINq3bkP7wIY++mptt2T3AdfhIrJo0I+VmAKGrV4BCgUyhyCpECgUuHw7FvJYXKTcDiNr5y9NlCu16Tn37Y+LmTsrtWzz55+//7i/PWsf+LR+M7OxIvXuHpEv+SBpNVhF9eozMoef/obC0JPn6NZKuXNZmS7Q0Iy1Tg0MPX+QmJqTcDMj6Fq1RI6nUWQVUo8Gpb39kcjlPTp0kJeAGkvrpMimrMLqNHANA7J/7SQm4AUhIkgQaDXIzM9zHjAcg8ucfs+6fmYkmI+tbuNLOjqqzs8YsZMVSUm/fAiDoaUYTz8pUmfkFAOE/bCQ9OIjnmb1SC/Op07Kef+8eMsLD/nu/KJVYNHhVW0BUsbGoU5L/+4A2NUX+3LVSZrW8kDTqp8uzPqRNn/aLk8nlOPV7D5lCgbWdBUmpKmQKJcZPr3GTm5jg8cmnWb8XbRFQonj65UdhbUONlWv+W/bC1rGRk5N2HHJj5OREpQ+H5b3c3gEje4c8l78sUUCEckMmkyEzzdq6AHtMnaxIjEpEplBg+0be89MrLC2pNm9+nsuV9g7UWL466xusWvP0j12BzCjrGJSRSyWqfPElqFVoMlXab7rGrlnfkI2cnHH535CswvR0N4SFqRKZe1bbGqWtLdZt3sjaV61WZ+231qhRmGdd4yJTKlFaWyNpNNoPaU1GunZrS52USNqD4KfLNFm7OdRqbNu/CXZ2pD9+TPw/f2d9OMnlgAxkYNf1LRRYkhEaSuL5s1kvVpJIkiQ0mZnYd+sOJiYkB9wg7s99IJNlK2COvd9FJpeTGRVJWuC9pz9XIpPLkRn999EiqTKz8spkWRme/fdsfK1tMHZ1Q2ZkhMzICLmREQrr/7og2HboiFXjJsiURlg7WJGUqkJh+d8+fef+76FJS8t63qcfxHLz/64P8vT7DOQy7Zbhi1t9HpOm5Pm7B3B5f1C+y+06Zh2BdHKyQv7CngKZXK7dEsqNTC5HUYa7XotjIJS+/aovKs35RDbdlKVskiZri6U07G4rS+NWmoizsARBMIjSUDiE0km8MwRBEASdiAIiCIIg6EQUEEEQBEEnooAIgiAIOhEFRBAEQdCJKCCCIAiCTkQBEQRBEHQiCoggCIKgE1FABEEQBJ2IAiIIgiDoRBQQQRAEQScVqheWXJ73REL5LSsNSnM+kU03IptuRDbd6JKtoPtUqG68giAIQvERu7AEQRAEnYgCIgiCIOhEFBBBEARBJ6KACIIgCDoRBUQQBEHQiSgggiAIgk5EAREEQRB0IgqIIAiCoBNRQARBEASdVPgCEhQURN++fenSpQt9+/YlODjYYFk6dOhA165d8fX1xdfXlxMnTgBw+fJlevbsSZcuXfjwww+JiYkp8SwLFiygQ4cOeHl5cefOHe3P8xsvfY1lXtnyGj/Q3xjGxcUxbNgwunTpQo8ePRg9ejSxsbEFZtBHvvyyeXl50aNHD+3Y3b59W3u/o0eP0rVrVzp16sT48eNJTU0t9mwAI0eOpGfPnvTq1YsBAwZw8+ZNoHS85/LKVhrec8+sWrUq29+EXt5vUgX3/vvvS7t27ZIkSZJ27dolvf/++wbL0r59e+n27dvZfqZWq6WOHTtK58+flyRJklavXi35+fmVeJbz589LoaGhOTLlN176Gsu8suU2fpKk3zGMi4uTzpw5o709f/586dNPP803g77y5ZVNkiSpVq1aUlJSUo77JCUlSS1btpSCgoIkSZKkadOmSStXriz2bJIkSQkJCdp/Hz58WOrVq5ckSaXjPZdXttLwnpMkSbp+/bo0ZMgQbR59vd8q9BZITEwMAQEB+Pj4AODj40NAQID2W1lpcP36dUxMTGjSpAkA/fr148CBAyX+vE2aNMHV1TXbz/IbL32OZW7Z8qPPMbS1taV58+ba26+99hqhoaH5ZtBXvryy5ef48ePUq1ePqlWrarP9+eefxZ4NwMrKSvvvpKQkZDJZqXnP5ZYtP/p8z2VkZPDFF18wa9asQj1/cWarUN14XxQWFoaLiwsKhQIAhUKBs7MzYWFh2NvbGyTT5MmTkSSJxo0bM3HiRMLCwnBzc9Mut7e3R6PREB8fj62trV6z5TdekiSVirF8cfysra0NNoYajYaffvqJDh065JvBEPmez/bM+++/j1qtpm3btowZMwZjY+Mc2dzc3AgLCyuRTACfffYZp06dQpIk1q9fX6recy9me8bQ77nly5fTs2dPPDw8tD/T1/utQm+BlDY//vgjf/zxB7/++iuSJPHFF18YOlKZUtrGb86cOZibmzNw4ECD5sjNi9mOHTvGb7/9xo8//si9e/dYvXq1QXLNmzePY8eOMWHCBBYuXGiQDHnJLZuh33OXLl3i+vXrDBgwQK/P+0yFLiCurq5ERESgVqsBUKvVREZGFmn3SHHnATA2NmbAgAH4+/vj6uqabTdDbGwscrlc71sfz/LlNV6lYSxzG79nP9f3GC5YsIAHDx6wbNky5HJ5vhn0ne/FbPDf2FlaWtKnT588xy40NFQvv9NevXpx9uxZKlWqVOrec8+yxcXFGfw9d/78ee7fv8+bb75Jhw4dCA8PZ8iQITx48EAv77cKXUAcHBzw9vZm7969AOzduxdvb2+D7L5KSUkhMTERAEmS2L9/P97e3tSrV4+0tDQuXLgAwM8//0zXrl31ng/yHy9Dj2Ve4wfofQyXLFnC9evXWb16NcbGxgVm0Ge+3LI9efKEtLQ0AFQqFQcPHtSOXZs2bbh27Zr27Kaff/6Zbt26FXuu5OTkbLvGjh49io2NTal4z+WVzcTExODvuY8++oiTJ09y9OhRjh49SqVKldiwYQNDhw7Vy/utwk8odf/+ffz8/EhISMDa2poFCxZQvXp1ved49OgRY8aMQa1Wo9FoqFGjBtOnT8fZ2Rl/f39mzpxJeno67u7uLFq0CEdHxxLNM3fuXA4dOkR0dDR2dnbY2tqyb9++fMdLX2OZW7Zvv/02z/ED9DaGd+/excfHh6pVq2JqagqAh4cHq1evzjeDPvLllW3o0KHMmDEDmUyGSqWiYcOGTJs2DQsLCwCOHDnCokWL0Gg0eHt7M3/+fMzNzYs1W3R0NCNHjiQ1NRW5XI6NjQ1Tp06lbt26Bn/P5ZXN2tq6VLznntehQwe+/fZbatWqpZf3W4UvIIIgCIJuKvQuLEEQBEF3ooAIgiAIOhEFRBAEQdCJKCCCIAiCTkQBEQRBEHQiCoggCIKgE1FABMEA3njjDQICAgwdQxBeiigggqBnT548ISoqiho1ahg6iiC8FFFABEHP7ty5Q+XKlTExMTF0FEF4KaKACIKe3b59m1q1agGQmprKpEmTGD16NMnJyQZOJghFIwqIIOjZnTt3qFWrFo8ePaJ///5Uq1aNlStXantPCUJZUaEnlBIEQ3g23/igQYOYNm0aHTt2NHAiQdCNKCCCoEeSJHHnzh0ePXrE4MGDRfEQyjSxC0sQ9Ojx48cAbNq0iU2bNnHt2jXtst69ezNnzhy6d+/Oli1bDBVREApNFBBB0KPbt2/j5eWFl5cXc+bMYfTo0URGRhIbG0t8fDwTJkxg69atHD9+3NBRBaFAooAIgh49KyAAHTt25N1332XUqFFcu3aN7t27Y2lpSUxMDO7u7gZOKggFExNKCUIp8P333+Pq6kqXLl3Yu3cvSUlJ9OvXz9CxBCFfYgtEEEqBO3fuaOfTvnXrlvbfglCaiS0QQRAEQSdiC0QQBEHQiSgggiAIgk5EAREEQRB0IgqIIAiCoBNRQARBEASdiAIiCIIg6EQUEEEQBEEnooAIgiAIOhEFRBAEQdDJ/wN2CVnWn7JH6AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['gamma'] = np.power(res['gamma'],1/2)\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res['gamma_moment'] = np.power(res['gamma_moment'],1/2)\n",
    "res['k_n'] = res['k_n']/2\n",
    "\n",
    "plt.plot(res.k_n, res.gamma, '-k',label='Distributed Hill')\n",
    "plt.plot(res.k_n, res.gamma_ub_05, '--r',label='Asymptotically unbiased distributed estimator')\n",
    "plt.plot(res.k_n, res.gamma_moment, '-.g', label='Distributed moment')\n",
    "plt.ylim(ymax=0.3)\n",
    "plt.legend()\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel('RMSE')\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_mse_moment.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['gamma'] = np.power(res['gamma'],1/2)\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res['gamma_moment'] = np.power(res['gamma_moment'],1/2)\n",
    "res['k_n'] = res['k_n']/2\n",
    "\n",
    "plt.plot(res.k_n, res.gamma, '-k',label='Distributed Hill')\n",
    "plt.plot(res.k_n, res.gamma_ub_05, '--r',label='Asymptotically unbiased distributed estimator')\n",
    "plt.plot(res.k_n, res.gamma_moment, '-.g', label='Distributed moment')\n",
    "plt.legend()\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel('RMSE')\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_mse_moment.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['gamma'] = np.power(res['gamma'],1/2)\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res['gamma_moment'] = np.power(res['gamma_moment'],1/2)\n",
    "res['k_n'] = res['k_n']/2\n",
    "\n",
    "plt.plot(res.k_n, res.gamma, '-k',label='Distributed Hill')\n",
    "plt.plot(res.k_n, res.gamma_ub_05, '--r',label='Asymptotically unbiased distributed estimator')\n",
    "plt.plot(res.k_n, res.gamma_moment, '-.g', label='Distributed moment')\n",
    "plt.legend()\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel('RMSE')\n",
    "plt.ylim(ymax=0.2)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_mse_moment.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit ('sven')",
   "language": "python",
   "name": "python38564bitsven02f7f541f1e84be0b99725f856e2428e"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> program/simu1/.ipynb_checkpoints/Starica-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-2-dae032f4f4b1>:5: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res1['km']  = res1['k_n']*res1['m']\n",
      "<ipython-input-2-dae032f4f4b1>:9: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "<ipython-input-2-dae032f4f4b1>:12: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res100['km']  = res100['k_n']*res100['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "res1 = df[df.m==m]\n",
    "\n",
    "res1['km']  = res1['k_n']*res1['m']\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "res1['km']  = res1['k_n']*res1['m']\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "res20 = df[df.m==m]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "res100 = df[df.m==m]\n",
    "res100['km']  = res100['k_n']*res100['m']\n",
    "\n",
    "# plt.plot(res1.km, res1.gamma,'-k',label='Distributed Hill')\n",
    "plt.plot(res1.km, res1.gamma_ub_1,'--r',label='m = 1')\n",
    "plt.plot(res20.km, res20.gamma_ub_1,'-.g',label='m = 20')\n",
    "plt.plot(res100.km, res100.gamma_ub_1,':b',label='m = 100')\n",
    "plt.xlabel(r'$k_nm$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>k_n</th>\n",
       "      <th>k_rho</th>\n",
       "      <th>gamma</th>\n",
       "      <th>gamma_ub_0</th>\n",
       "      <th>gamma_ub_05</th>\n",
       "      <th>gamma_ub_1</th>\n",
       "      <th>gamma_moment</th>\n",
       "      <th>m</th>\n",
       "      <th>km</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>100</td>\n",
       "      <td>8317</td>\n",
       "      <td>0.942985</td>\n",
       "      <td>0.730435</td>\n",
       "      <td>0.746390</td>\n",
       "      <td>0.759623</td>\n",
       "      <td>0.795293</td>\n",
       "      <td>1</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>100</td>\n",
       "      <td>9120</td>\n",
       "      <td>0.942985</td>\n",
       "      <td>0.741021</td>\n",
       "      <td>0.758776</td>\n",
       "      <td>0.772983</td>\n",
       "      <td>0.795293</td>\n",
       "      <td>1</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>150</td>\n",
       "      <td>8317</td>\n",
       "      <td>0.946348</td>\n",
       "      <td>0.798533</td>\n",
       "      <td>0.809629</td>\n",
       "      <td>0.818831</td>\n",
       "      <td>0.852512</td>\n",
       "      <td>1</td>\n",
       "      <td>150</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>150</td>\n",
       "      <td>9120</td>\n",
       "      <td>0.946348</td>\n",
       "      <td>0.805895</td>\n",
       "      <td>0.818242</td>\n",
       "      <td>0.828122</td>\n",
       "      <td>0.852512</td>\n",
       "      <td>1</td>\n",
       "      <td>150</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>200</td>\n",
       "      <td>8317</td>\n",
       "      <td>0.979342</td>\n",
       "      <td>0.809832</td>\n",
       "      <td>0.822556</td>\n",
       "      <td>0.833109</td>\n",
       "      <td>0.873206</td>\n",
       "      <td>1</td>\n",
       "      <td>200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>313</th>\n",
       "      <td>7900</td>\n",
       "      <td>9120</td>\n",
       "      <td>1.391625</td>\n",
       "      <td>0.957919</td>\n",
       "      <td>0.996048</td>\n",
       "      <td>1.026555</td>\n",
       "      <td>1.143332</td>\n",
       "      <td>1</td>\n",
       "      <td>7900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>314</th>\n",
       "      <td>7950</td>\n",
       "      <td>8317</td>\n",
       "      <td>1.400324</td>\n",
       "      <td>0.932475</td>\n",
       "      <td>0.967595</td>\n",
       "      <td>0.996721</td>\n",
       "      <td>1.145044</td>\n",
       "      <td>1</td>\n",
       "      <td>7950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>315</th>\n",
       "      <td>7950</td>\n",
       "      <td>9120</td>\n",
       "      <td>1.400324</td>\n",
       "      <td>0.955777</td>\n",
       "      <td>0.994859</td>\n",
       "      <td>1.026129</td>\n",
       "      <td>1.145044</td>\n",
       "      <td>1</td>\n",
       "      <td>7950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>316</th>\n",
       "      <td>8000</td>\n",
       "      <td>8317</td>\n",
       "      <td>1.404835</td>\n",
       "      <td>0.932528</td>\n",
       "      <td>0.967982</td>\n",
       "      <td>0.997386</td>\n",
       "      <td>1.147122</td>\n",
       "      <td>1</td>\n",
       "      <td>8000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>317</th>\n",
       "      <td>8000</td>\n",
       "      <td>9120</td>\n",
       "      <td>1.404835</td>\n",
       "      <td>0.956052</td>\n",
       "      <td>0.995506</td>\n",
       "      <td>1.027074</td>\n",
       "      <td>1.147122</td>\n",
       "      <td>1</td>\n",
       "      <td>8000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>318 rows × 9 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      k_n  k_rho     gamma  gamma_ub_0  gamma_ub_05  gamma_ub_1  gamma_moment  \\\n",
       "0     100   8317  0.942985    0.730435     0.746390    0.759623      0.795293   \n",
       "1     100   9120  0.942985    0.741021     0.758776    0.772983      0.795293   \n",
       "2     150   8317  0.946348    0.798533     0.809629    0.818831      0.852512   \n",
       "3     150   9120  0.946348    0.805895     0.818242    0.828122      0.852512   \n",
       "4     200   8317  0.979342    0.809832     0.822556    0.833109      0.873206   \n",
       "..    ...    ...       ...         ...          ...         ...           ...   \n",
       "313  7900   9120  1.391625    0.957919     0.996048    1.026555      1.143332   \n",
       "314  7950   8317  1.400324    0.932475     0.967595    0.996721      1.145044   \n",
       "315  7950   9120  1.400324    0.955777     0.994859    1.026129      1.145044   \n",
       "316  8000   8317  1.404835    0.932528     0.967982    0.997386      1.147122   \n",
       "317  8000   9120  1.404835    0.956052     0.995506    1.027074      1.147122   \n",
       "\n",
       "     m    km  \n",
       "0    1   100  \n",
       "1    1   100  \n",
       "2    1   150  \n",
       "3    1   150  \n",
       "4    1   200  \n",
       "..  ..   ...  \n",
       "313  1  7900  \n",
       "314  1  7950  \n",
       "315  1  7950  \n",
       "316  1  8000  \n",
       "317  1  8000  \n",
       "\n",
       "[318 rows x 9 columns]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-3-f7c7052d8930>:6: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res1['km']  = res1['k_n']*res1['m']\n",
      "<ipython-input-3-f7c7052d8930>:10: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "<ipython-input-3-f7c7052d8930>:13: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res100['km']  = res100['k_n']*res100['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res1 = df[df.m==1]\n",
    "res1['km']  = res1['k_n']*res1['m']\n",
    "\n",
    "\n",
    "res20 = df[df.m==20]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "\n",
    "res100 = df[df.m==100]\n",
    "res100['km']  = res100['k_n']*res100['m']\n",
    "\n",
    "plt.plot(res1.km, res1.gamma_ub_1,'--r',label='m = 1')\n",
    "plt.plot(res20.km, res20.gamma_ub_1,'-.g',label='m = 20')\n",
    "plt.plot(res100.km, res100.gamma_ub_1,':b',label='m = 100')\n",
    "plt.xlabel(r'$k_nm$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-4-2180826516ce>:6: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res1['km']  = res1['k_n']*res1['m']\n",
      "<ipython-input-4-2180826516ce>:10: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "<ipython-input-4-2180826516ce>:13: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res100['km']  = res100['k_n']*res100['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res1 = df[df.m==1]\n",
    "res1['km']  = res1['k_n']*res1['m']\n",
    "\n",
    "\n",
    "res20 = df[df.m==20]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "\n",
    "res100 = df[df.m==100]\n",
    "res100['km']  = res100['k_n']*res100['m']\n",
    "plt.plot(res1.km, res1.gamma_ub_1,'--r',label='m = 1')\n",
    "plt.plot(res20.km, res20.gamma_ub_1,'-.g',label='m = 20')\n",
    "plt.plot(res100.km, res100.gamma_ub_1,':b',label='m = 100')\n",
    "plt.xlabel(r'$k_nm$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-5-fde2a641e382>:7: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "res20 = df[df.m==20]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "plt.plot(res20.k_n,res20.gamma_moment,'--r',label='distributed moment estimator')\n",
    "plt.plot(res20.k_n,res20.gamma,'-k',label='distributed Hill estimator')\n",
    "plt.plot(res20.k_n,res20.gamma_ub_1,':b', label = 'asymptotically unbiased distributed estimator')\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single_moment'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-6-ca1139c2c8b1>:7: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "res20 = df[df.m==20]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "plt.plot(res20.k_n,res20.gamma_moment,'--r',label='distributed moment estimator')\n",
    "plt.plot(res20.k_n,res20.gamma,'-k',label='distributed Hill estimator')\n",
    "plt.plot(res20.k_n,res20.gamma_ub_1,':b', label = 'asymptotically unbiased distributed estimator')\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single_moment'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-7-404b53b0bcda>:7: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "res20 = df[df.m==20]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "plt.plot(res20.k_n,res20.gamma_moment,'--r',label='distributed moment estimator')\n",
    "plt.plot(res20.k_n,res20.gamma,'-k',label='distributed Hill estimator')\n",
    "plt.plot(res20.k_n,res20.gamma_ub_1,':b', label = 'asymptotically unbiased distributed estimator')\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single_moment'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> program/simu1/.ipynb_checkpoints/distributions_MSE-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res_bias2 = (df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  (df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "res_var = res_var.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/home/sven/BiasCorrection/Revision/program/simu1'"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "os.getcwd()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution ='Burr1'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res1 =res[['km','m','gamma_ub_05','gamma','gamma_moment']]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res20 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res100 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "\n",
    "# plt.plot(res1.km/2,res1.gamma,  '-k',   label='Oracle Hill estimator')\n",
    "plt.plot(res1.km,res1.gamma_ub_05,  '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 1,\\tau=0.5$')\n",
    "plt.plot(res20.km,res20.gamma_ub_05,'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 20,\\tau=0.5$')\n",
    "plt.plot(res100.km, res100.gamma_ub_05, '-.g', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 100,\\tau=0.5$')\n",
    "plt.ylabel('RMSE')\n",
    "plt.xlabel(r'$k_n m$')\n",
    "plt.ylim(ymin=0)\n",
    "# plt.plot(res400.km/2, res400.gamma_ub_05, '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 200,\\tau=0.5$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_mse_with_m'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution ='Frechet'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res1 =res[['km','m','gamma_ub_05','gamma','gamma_moment']]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res20 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res100 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "\n",
    "# plt.plot(res1.km/2,res1.gamma,  '-k',   label='Oracle Hill estimator')\n",
    "plt.plot(res1.km,res1.gamma_ub_05,  '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 1,\\tau=0.5$')\n",
    "plt.plot(res20.km,res20.gamma_ub_05,'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 20,\\tau=0.5$')\n",
    "plt.plot(res100.km, res100.gamma_ub_05, '-.g', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 100,\\tau=0.5$')\n",
    "plt.ylabel('RMSE')\n",
    "plt.xlabel(r'$k_n m$')\n",
    "# plt.plot(res400.km/2, res400.gamma_ub_05, '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 200,\\tau=0.5$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_mse_with_m'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution ='Cauchy'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res1 =res[['km','m','gamma_ub_05','gamma','gamma_moment']]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res20 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res100 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "\n",
    "# plt.plot(res1.km/2,res1.gamma,  '-k',   label='Oracle Hill estimator')\n",
    "plt.plot(res1.km,res1.gamma_ub_05,  '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 1,\\tau=0.5$')\n",
    "plt.plot(res20.km,res20.gamma_ub_05,'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 20,\\tau=0.5$')\n",
    "plt.plot(res100.km, res100.gamma_ub_05, '-.g', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 100,\\tau=0.5$')\n",
    "plt.ylabel('RMSE')\n",
    "plt.xlabel(r'$k_n m$')\n",
    "# plt.plot(res400.km/2, res400.gamma_ub_05, '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 200,\\tau=0.5$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_mse_with_m'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# m = 400\n",
    "# n = math.floor(10000/m)\n",
    "# filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "# df =pd.read_csv(filename)\n",
    "# res_bias2 = (df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "# res_bias2 = res_bias2.reset_index()\n",
    "# res_var =  (df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "# res_var = res_var.reset_index()\n",
    "# res = res_bias2 + res_var\n",
    "# res['m']=m\n",
    "# res['km'] = res['k_n'] *res['m']\n",
    "# res['km'] = res['km']/2\n",
    "# res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "# res400 =res[['km','m','gamma_ub_05']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     0.111839\n",
       "1     0.112493\n",
       "2     0.114140\n",
       "3     0.117715\n",
       "4     0.129496\n",
       "5     0.135394\n",
       "6     0.147311\n",
       "7     0.155250\n",
       "8     0.164360\n",
       "9     0.174348\n",
       "10    0.182123\n",
       "11    0.194189\n",
       "12    0.199420\n",
       "13    0.213713\n",
       "14    0.217192\n",
       "15    0.233862\n",
       "16    0.234288\n",
       "17    0.253621\n",
       "18    0.251740\n",
       "19    0.274017\n",
       "20    0.269462\n",
       "21    0.295062\n",
       "22    0.286825\n",
       "23    0.316297\n",
       "24    0.304754\n",
       "25    0.338741\n",
       "26    0.322977\n",
       "27    0.362353\n",
       "28    0.341208\n",
       "29    0.387254\n",
       "30    0.359242\n",
       "31    0.413909\n",
       "Name: gamma_ub_05, dtype: float64"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res100.gamma_ub_05"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> program/simu1/.ipynb_checkpoints/distributions_m-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## fix distribution and m: bias"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 1\n",
    "n = 10000\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEPCAYAAABsj5JaAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAABeS0lEQVR4nO3dd3wURRvA8d+VJJfeKwRCKCF0CPWlFwEhEqRIrwJKEaQIoSM9INKbVCmiIgoSQREQKSpVaaFDQklvQHrubt8/Dg5CCCQhySVhvh/9cHs7t/vM3WWfm93ZGZkkSRKCIAiCkENyQwcgCIIgFE0igQiCIAi5IhKIIAiCkCsigQiCIAi5IhKIIAiCkCsigQiCIAi5oiyoHd25cwd/f3/i4+OxsbEhICAADw+PDGVWrlzJvn37kMvlGBkZMXr0aBo3bgyAv78/f/31F7a2tgC0bduWoUOHFlT4giAIwgtkBXUfSN++fencuTN+fn7s2bOHXbt2sWXLlgxljh07Ru3atTE1NeXq1av07t2b48ePo1Kp8Pf3p0qVKvTu3TvXMcTFJaLVFv7bXuztLYiJSTB0GPmiONcNinf9RN2KrtzWTy6XYWtrnuX6AmmBxMTEEBQUxKZNmwDw9fVl1qxZxMbGYmdnpy/3tLUB4OXlhSRJxMfH4+LikidxaLVSkUggQJGJMzeKc92geNdP1K3oyo/6FUgCCQsLw9nZGYVCAYBCocDJyYmwsLAMCeR5u3fvplSpUhmSx6ZNm/juu+9wd3dn7NixlC1bNkdx2Ntb5L4SBczR0dLQIeSb4lw3KN71E3UruvKjfgV2DSQnTp06xdKlS9m4caP+udGjR+Po6IhcLmf37t0MGjSIgwcP6pNSdsTEJBSJXxmOjpZERT02dBj5ojjXDYp3/UTdiq7c1k8ul73yh3eBJBBXV1ciIiLQaDQoFAo0Gg2RkZG4urpmKvvvv//y2WefsWrVKjw9PfXPOzs76x937NiRefPmER4eTokSJd4oNo1GTVxcFGp12httJy9FRsrRarWGDiNfFJe6yeUKTE0tsLCwRiaTGTocQTCIAkkg9vb2eHt7ExgYiJ+fH4GBgXh7e2c6fXXhwgVGjx7NsmXLqFy5coZ1ERER+iRy7Ngx5HJ5hqSSW3FxUahUZpibuxSaA4FSKUetLvoH2ZcpDnWTJAmNRs3jx/HExUVhZ+dk6JAEwSAKrBfWrVu38Pf359GjR1hZWREQEICnpyeDBw9m5MiRVK1alc6dO/PgwYMMiWHBggV4eXnRv39/YmJikMlkWFhYMH78eGrUqJGjGF52Cis8PARn51KFJnlA8TjIZqU41U2StERE3MfFpZT+ueJ8KkTUrejKr1NYBZZACoOsEoiLS2kDRfRyxekg+6LiVrcXvz/F+UAk6lY0qdVqXF1t8yWBiDvRBUEQiqmDB3+jUaM6/PPPP/myfZFABEEQiqHdu3cxfvxovLwqUqVKlXzZh0gggiAIxcyWLRuZMWMy9ev/jzVrNmBhkT/3wIkEUoht3rye3r278ujRI0OHIghCESBJEsuXL+bLLxfwzjttWbp0FaamZvm2P5FACqk7d27z4MF9pk+fzerVyw0djiAIhZxWq2Xu3Jls2LCWTp26Mn/+IoyMjPN1n4XyTnQBypTxZPLkGQBMmDDZsMEIglCopaenM23aRPbvD6R//0GMGjW2QG5NEAlEEAShCEtOTmb8+E85duxPRo0ay4ABgwts3+IUViETFxeHn187jh07on9u//5ApkwZb6iQBEEopB4/fszw4YM5fvwoU6Z8XqDJA0QLJIO9e3eze/eufNl2x46dee+9jq8tZ2try6efjuXgwd9o3LgZDx/Gs2nTOlauXMeIEUMA3bnOChW8GDlyLHK5nBEjhrBkySqUSiWXL1/iyJFDDB8+KtO2Z8yYzMSJUzExUeV19QRBKGCxsTEMGzaYmzdvMH/+Itq0aVfgMYgWSCHk5VWRO3duA7Bq1TK6du2Bo6MTWq2WFSu+YtWq9RgbG3Pw4AEA0tLSUCp1vwXu379L6dIeL91uSkqySB6CUAyEhYUyYEAvgoNvs3TpKoMkDxAtkAzee69jtloJ+c3FxZXIyEjOnTvDzZs3GD9+MnFxsdjY2OrLNGzYhKNHj1CnTl2srKz0z9+/f4+6detn2qZGo0EuV5CamsKiRQG0bdueWrVqF0h9BEHIO8HBt/n44w9JSEhg9eqN1KxZy2CxiARSCMnlctzc3Jg5cyrz5y9CoVAQEhJMqVLPxlxKSEjA2NiYkJBgbt++pT+9FRx8h65de2Ta5oMH9zE3N2fWrGkMGDCEsmXLFVh9BEHIG1euXGbYsEHIZHI2bNiKl1dFg8YjEkghVaqUB5UrV6NixUqALjE8n0AuXbpA5cpVCA6+Q//+g+jQ4X0ARo0alqFF8lRw8B1Onvyb8eMni+QhCEXQ2bOnGTnyY6ysrFmzZmOWp6oLkrgGUkjFxcXSsuU7+uW7d5+1QC5fvsR//52lfv2G3L0bjIdHGUA36qZcLtM/jouL078+OPg2kyfP4Mcfd5KUlMjhwwfZtm0zy5YtKhYTPAlCcXb06BGGDRuEs7MLmzd/UyiSB4gWSKEkSRLXr1+jQoVnzdPg4GCWL1+MTCbDwcGRzz+fh1KpJCQkBA8P3cyN9+7dxc1NN0NjeHgYO3fuYPRoXfffkJBgunTphpWVFV9+uQB391L07NmX7du/Ri4XvyMEobDat28v06ZNpEIFL1auXI+tre3rX1RAxHwgxXQ+kCNHDmFtbUPNmj4vXb9583r69x+k/7egiPlAii5Rt4L33XffMH/+LGrVqs3SpatzPShikZ4TXSh4zZq1fOX6p0mjIJOHIAjZI0kS69evYeXKpTRt2pyAgMWoVIWvC75IIIIgCIWIJEl8+WUAW7dupn37DsyYMQcjIyNDh/VSIoEIgiAUEmq1mlmzprFnz4/06NGbzz6bVKivUYoEIgiCUAikpaUxceJYDh36nY8+Gs7HH48okBF134RIIIIgCAaWlJTI6NEjOHnybz77bBK9evU1dEjZIhKIIAiCAT18GM+IER8RFHSJmTPn6W8KLgpEAhEEQTCQyMgIhg4dxN27wSxcuJQWLVoZOqQcEQlEEATBAO7du8vHHw8kLi6WlSvXvXQQ1MJOJBBBEIQCduPGNYYOHUR6ehpr126matVqhg4pVwpv/7C33O3bt+jbtxuHDh1g7tzPUavVhg5JEIQ8cOHCf3z4YV9kMhkbN24vsskDRAIptK5cucyECVM5e/Y0lpaW+gmjBEEoun77bR+DB/fD2tqazZu/KfIjY4sEUki1b9+BypWrMH78ZD75ZIyhw8mR/v17kpqaAsCGDWtJT0/Xr6tfvxZJSUkGievu3RA++mgA3bt34qOPBnDv3l2DxCG8fSRJYvXq5UyYMIZKlarw9dffUqJESUOH9cZEAhHy3ObN3+inzt20aV2GBGJIX3wxj06duvLttz/SqVNXFi6ca+iQhLdASkoKEyaMYe3albz3XkfWrt2EnZ2docPKEyKBFDJxcXH4+bXj2LEj+uf27w9kypTxzJgxWf/LPjtyWv51du/exaJFAQAEBV2iUaPaXLlyGYAvvpjPnj0/AtCoUW2SkpL0ZYcOHUj//j15/Fg3GugPP3zLoEF96drVjyNHDmXaj1ar5aOPBtC/f09atGhIz56d6d+/J1u3bs517HFxsVy/fpVWrdoA0KpVG65fv5phzhRByGuRkRF8+GEffv/9V0aNGsfMmfMwNjY2dFh5RpxYf8G9BfMyPWdZpy42zVuiTU3lwdIvM623atgI64aN0Tx+TOjqFZnW2zRrgWXdetnav62tLZ9+OpaDB3+jceNmPHwYz6ZN61i5ch2LFs3X/7LPjpSU5ByVf53atevy/fffALrZ0apUqcaZM6fx9q7M2bOn6NGjd4byY8dO4KefdrJ69UbMzMz0z5ubm7N+/RYuXPiPadMmZho5WC6Xs3btJgDatm3OmjUbsbKyzhTPlCnjuX///ktjXbt2Y4a6R0RE4ODghEKhAEChUODg4EhkZEShml9BKD6uXLnMqFHDePz4MYsXr6RZsxaGDinPiQRSCHl5VWTdujUArFq1jK5de2BnZ49criA1NYVFiwJo27Y9tWrVznIbGo0mR+WvXg1ixYol3L59C0/PstSr14A+fQZkKFOypDupqalERkZw5sxphgwZxpYtG2ndui3p6enZPqfbsqWuFVC5clWio6NITU3FxMQkU7nQ0AeYm5u/NHkAzJ69IFv7E4SCdvDgb0yZMgFbWzu+/noHFSp4GTqkfFFgCeTOnTv4+/sTHx+PjY0NAQEBeHh4ZCizcuVK9u3bh1wux8jIiNGjR9O4cWMAkpOTmThxIpcvX0ahUDBhwgSaN2+e53G6j5+Y5Tq5ickr1yssLV+5PrtcXFyJjIzk3Lkz3Lx5g/HjJ/PgwX3Mzc2ZNWsaAwYMeW3vjZyWr1ixEitWfMX48Z+yYMGSLMv5+NThr7+OERcXQ61atVm8eAF//338lcnpRU+b8E9bAxqN5qXlbt268co/vJy0QJydnYmOjkSj0aBQKNBoNERHR+Hk5JztuAXhdXTzeKxl5colVKtWg8WLV2Bv72DosPJNgSWQ6dOn07NnT/z8/NizZw/Tpk1jy5YtGcpUq1aNgQMHYmpqytWrV+nduzfHjx9HpVKxYcMGLCws+P333wkODqZXr14cOHAAc3PzgqpCgZHL5bi5uTFz5lTmz1+EQqEgOPgOJ0/+zfjxk7PV9S+n5UF3sU+lMn1lGR+fOqxbt5p69RoAULVqdbZt+5ohQ4a9tLyZmTmJiQkZTmFlV1RUFA4OTlmuz0kLxNbWjnLlKnDw4G+0adOOgwd/o3x5L3H6SsgzqampfP75FPbt20u7du8xffrsl7asi5MCuYgeExNDUFAQvr6+APj6+hIUFERsbGyGco0bN8bUVHcA8/LyQpIk4uPjAdi/fz/dunUDwMPDgypVqnD06NGCCN8gSpXyoHHjZlSsWAmA4ODbTJ48gx9/3ElSUmKm8mq1OsMF4ZyWB9086i4urq+My8enDuHhYfj41H2yXJfw8DBq1arz0vLdu/di5MiPM1xEz64aNWpy6tTfBATMydHrsvLZZ5P44Yfv6N69Ez/88B2fffbmrUVBAIiJiWbw4L7s27eXESM+Zc6cBcU+eUABtUDCwsJwdnbOcAHTycmJsLCwLLuz7d69m1KlSuHi4gJAaGgoJUqU0K93dXUlPDw8R3G8bG7fyEg5SmXh64wWHx9L585d9LHduxdCt249sLW1YcmShUybNpNDh37nwYMHxMZG06lTV77//lvGjZuQZfmkpCS+/XY78fHxtGjRkoMHf9eXB3B0tOfUqb9p2LARPj4vPyXl4uLMP/+c0y+3adOGNm3aZCjz/PohQz5myJCPX7ruZcvPq1ChArt2/fy6tyrbypb1ZNOmrXm2PdC1Fh0dLTM89+JycSLqltnly5fp378/cXFxrFu3jnbt2uVxZHkjPz67QnkR/dSpUyxdupSNGzfm6XZjYhLQaqUMz2m1WtRqbZ7u500pFDKuXbtG2bJe+tgmT/4cgAoVvJk0aQZqtZbg4GB69uzL9u1fc/36dZo2bfHK8r/99iutW7fjypXLnDp1KkN5AHNzKzZv3gGQb++JUikvdO/3m9BqtURFPWtZOTpaZlguTkTdMvvjj0NMmvQZlpaWbNy4DW/vyoXyPcpt/eRy2Ut/eD9VIAnE1dWViIiIDBcwIyMjcXXNfLrk33//5bPPPmPVqlV4enrqn3dzc+PBgwf6FktYWBj16mWva2xRI5PJ2L//8GvLSZKknyv5xa6wLxMa+oA//zxMSkoKAwcOeeM4BeFtJUkSmzevZ9myL6lUqQpLlqzE0THr63XFVYGcu7G3t8fb25vAwEAAAgMD8fb2znT66sKFC4wePZply5ZRuXLlDOvatm3Ld999B0BwcDAXL17U99B6W/XvPyjDv6+jUqno1q0X/fp9mJ9hCUKxlpaWxrRpE1m6dBGtW7/Lhg1b38rkASCTJEl6fbE3d+vWLfz9/Xn06BFWVlYEBATg6enJ4MGDGTlyJFWrVqVz5848ePAAZ+dnXSsXLFiAl5cXSUlJ+Pv7c+XKFeRyOZ999hmtWuVs8pWXncIKDw/BxaV0ntQxrxS30zzPK251e/H7I07zFE3ZrVtsbCxjxozgv//O8fHHI/joo+GFft5yyL9TWAWWQAoDkUAMr7jVTSSQ4iE7dbt58zojRw4lJiaamTPn0aZN4bxY/jL5lUAKX/cjQRCEQubo0SP07dud9PQ0NmzYVqSSR34SCUQQBCELkiSxdesmRo0aSqlSHmzbtpMqVaoaOqxCo1B24xUEQTC09PQ05s6dxU8/7aRly3eYPTsAU9Ocj6hQnIkEIgiC8IL4+DjGjh3J2bOnGTToY4YNG4lcLk7YvEgkEEEQhOfcvn2LUaOGEhERzty5C2nX7j1Dh1RoiQQiCILwxF9/HWP8+NGYmKhYv34L1arVMHRIhZpokxVSt2/fom/fbhw6dIC5cz9HrVYbOiRBKLYkSWLHjq2MGPERbm4l2bbte5E8skEkkELqypXLTJgwlbNnT2NpaYlSKRqLgpAf0tPTmThxIgEBc2jSpBmbN2/H1dXN0GEVCeKoVEi1b98BgMqVqxg4kpzr37+nfkKnDRvW0rfvQP2YXfXr1+LAgaO5mh/kTd29G8KcOTN4+PAh1tbWTJnyOe7upTKV69LlPYyNjTE21g3HPXToJ/r5T4TiJSIinAkTxvDff+cYMGAwn3wyWlwszwGRQIQ8t3nzN/rHmzato0ePPvoEYkhffDGPTp260qZNO377bR8LF85l2bI1Ly07e3YAnp7Zm4hLKJqOHz/KlCnjSUtLY+XKlTRs+PoBSYWMRKotZOLi4vDza8exY0f0z+3fH8iUKeOZMWMyqakp2d5WTsu/zu7du1i0KACAoKBLNGpUmytXLgPwxRfz2bPnRwAaNapNUlKSvuzQoQMzTCj1ww/fMmhQX7p29ePIkUOZ9qPVavnoowH079+TFi0a0rNnZ/r378nWrZtzHXtcXCzXr1+lVSvd3CWtWrXh+vWrmSbVEoo/tVrNsmWLGDFiCE5OznzzzQ907NjR0GEVSaIFUsjY2try6adjOXjwNxo3bsbDh/Fs2rSOlSvXsWjR/AzzfL9OSkpyjsq/Tu3adfn+e13r4uzZ01SpUo0zZ07j7V2Zs2dP0aNH7wzlx46dwE8/7WT16o0ZTlmZm5uzfv0WLlz4j2nTJmYail4ul7N27SYA2rZtzpo1G7Gyss4UT07mRI+IiMDBwSnDpGYODo5ERka8dFrbzz+fCkhUrVqDjz4ajqVl8Z1I6W0SERGBv/8Y/v33LJ06dWX8+MmoVHn3N/K2EQnkBUvOvfyUxvOqOHjTqlRTffl6rrVp4FqbhLRE1l96+Yx3n9b6+KXPv4yXV0XWrdPFsWrVMrp27YGdnT1yuYLU1BQWLQqgbdv21Kr18lkDATQaTY7KX70axIoVS7h9+xaenmWpV68BffoMyFCmZEl3UlNTiYyM4MyZ0wwZMowtWzbSunVb0tPTKVGiZLbq17KlrhVQuXJVoqOjSE1Nfen0n6GhDzA3N39p8oCczYmeEytXrsPZ2YW0tDSWLVvE4sULmDZtVr7sSyg4f/11jMmTx5OSksqcOQtp317c3/GmRAIphFxcXImMjOTcuTPcvHmD8eMn8+DBfczNzZk1axoDBgyhbNlXn5/PafmKFSuxYsVXjB//KQsWLMmynI9PHf766xhxcTHUqlWbxYsX8Pffx1+ZnF5kbGwMoG8NaDSal5a7desGFSp4ZbmdnLRAnJ2diY6OzDCpWXR0FE5Ozple6+zsoo/z/fe74u8/JnsVEwoltVrN6tXL2bBhLeXKlWfhwqWUKeP5+hcKryUSyAty0lJ4sbyFsXmOX/8ycrkcNzc3Zs6cyvz5i1AoFAQH3+Hkyb8ZP37ya5MBkOPyACkpKahUpq8s4+NTh3XrVut7JVWtWp1t275myJBhLy1vZmZOYmJCrnpdRUVF4eCQ9UQ9OWmB2NraUa5cBQ4e/I02bdpx8OBvlC/vlen0VXJyMhqNBgsLCyRJ4uDB3yhXrkKOYxcKh8jICCZOHMvZs2d4//0ujB8/GVPTV3/HhewTF9ELqVKlPGjcuBkVK1YCIDj4NpMnz+DHH3eSlJSYqbxarc5wQTin5QHCw8Nwcck8zfDzfHzqEB4eho9P3SfLdQkPD6NWrTovLd+9ey9Gjvw4w0X07KpRoyanTv1NQMCcHL0uK599NokffviO7t078cMP3/HZZxP168aNG8nVq0HExsbwySdD6NevO336dOPevbuMHeufJ/sXCtbff5+gW7f3uXz5MrNnBzB9+myRPPKYmFCqkE4oNXz4RwwYMJgaNWoBMGvWNMaOnUBISDC7dn3PlCmfc/jwQUJD7xMbG0PHjl3Ytes7Ro8en2X5pKQkvv/+G+Lj42nevCWHD/+uLw/w8GE8I0cOZdSosTk6JZXTuokJpYqmolI3jUbD2rUrWbduNZ6e5Vi4cAmenmVf+ZqiUrfcEjMS5oGikkAUChmtWzdn167AV576+frrDfTs2Zft27/Gw6MM1tY21Kzpk2X5vXt3U6dOPa5cucydO7epWdPnleXzg0ggRVdRqFtUVCQTJ47jzJlT+Pl1wt9/SraGYC8KdXsT+ZVAxDWQQkgmk7F//+HXlpMkSX+D3otdYV8mNPQBf/55mJSUFAYOHPLGcQpCYXLy5N9MnDiOpKREZs6cR4cO7xs6pGIvVwnkn3/+QS6XU7du3byOR8iB/v0HZfj3dVQqFd269crPkAShwGk0Gr76ahVffbWKMmXK8tVXmylXrryhw3orZOsieu/evTl79iwAX331FWPGjGHs2LGsWfP6eyaEwqNfvw8NHYIg5Kno6CiGDv2QtWtX0r59B7Zv/14kjwKUrRbIjRs3qFGjBgA7d+5ky5YtmJub06NHDz7++M27rQqCIOTUqVP/MHHiOBITE5gxYw4dO3Y2dEhvnWwlEK1Wi0wm4+7du0iSRLlyuvsKHj58mK/BCYIgvEij0bB+/RrWrl1J6dIerF27UdyrYyDZSiA+Pj7MnDmTqKgo3nnnHQDu3r370jGEBEEQ8ktMTDSTJo3n5Mm/aN++A5MnT8fMzNzQYb21snUNZN68eVhZWeHl5cWIESMAuH37Nn379s3X4ARBEJ46ffok3bq9z3//nWX69NnMnh0gkoeBZasFYmtry5gxGccDatasWX7EIwiCkIFWq2XDhrWsXr2cUqVKs3r1esqXz3qMNKHgZLsb75UrVzhz5gxxcXE8f+/hqFGj8iUwQRCE2NgYJk36jH/++Yt33/VlypQZmJtnfWObULCylUC+++475s2bR8OGDTl69ChNmjThxIkTtGwpZvASBCF/nD17Gn//sTx8GM/UqTPp1KkrMpnM0GEJz8nWNZD169ezfv16Vq5ciUqlYuXKlSxduhSlUtzILghC3nray2rw4H6Ympqydev3dO78gUgehVC2EkhMTAy1a+sG15PL5Wi1Wpo2bcoff/yRr8G9zW7fvkXfvt04dOgAc+d+jlqtNnRIgpDv7t4N4cMP+7BixRJat27Ljh278PKqaOiwhCxkqwnh4uLC/fv3KVmyJB4eHhw6dAhbW1v9OExC3rty5TITJkzll1/2YGlpKVp7QrGm1WrZufNbFi9eiFKpZM6cBbRr955odRRy2ToqDRo0iFu3blGyZEmGDRvGqFGjSE9PZ/Lkyfkd31urffsOAFSuXMXAkeRc//499TMCbtiwlr59B+p/bNSvX4sDB47maoKpN7VixRL+/PMwYWGhbNnyLZ6e2ZtoS8hf4eFhTJ8+mZMn/6JBg4bMmDFHPyukULhlK4F06tRJ/7hp06acOnWK9PR0zM2z3wf7zp07+Pv7Ex8fj42NDQEBAXh4eGQoc/z4cb788kuuX79Onz59mDBhgn7d8uXL+eabb3By0s1QV6tWLaZPn57t/QsFZ/Pmb/SPN21aR48efQpFa7Vx42Z07dqd4cMHGzoUAd1o0nv37mbBgjloNFqmTJlB587dRKujCMnyGsjzXXW1Wm2G/5VKJaampmi12Z/XYfr06fTs2ZPffvuNnj17Mm3atExl3N3dmTNnDh9++PJB/zp27MiePXvYs2dPsU0ecXFx+Pm149ixI/rn9u8PZMqU8cyYMZnU1JRsbyun5V9n9+5dLFoUAEBQ0CUaNarNlSuXAfjii/ns2fMjAI0a1SYpKUlfdujQgRlmJPzhh28ZNKgvXbv6ceTIoUz70Wq1fPTRAPr370mLFg3p2bMz/fv3ZOvWzW8Uf/XqNcQv20IiOjqK0aOHM23aRCpUqMjOnXvo0qW7SB5FTJYtEB8fH86dOwdApUqVMn2wkiQhk8m4cuXKa3cSExNDUFAQmzZtAsDX15dZs2YRGxuLnZ2dvlzp0rqJeQ4ePEhaWlrOa5MHArafo2FVVxpVc0Wt0bLo2/9oUt2NBlVcSE3XsOT78zSvVYK63s4kpahZvusCrWqXxMfLicdJaaz66RJt6paiRnkHHiaksmbPZdo1KE1VT/ts7d/W1pZPPx3LwYO/0bhxMx4+jGfTpnWsXLmORYvmY2KiynZdUlKSc1T+dWrXrsv33+taF2fPnqZKlWqcOXMab+/KnD17ih49emcoP3bsBH76aSerV2/McMrK3Nyc9eu3cOHCf0ybNjHTXCZyuZy1a3XflbZtm7NmzUasrKwzxTNlynju37//0lifnkITCp8DB35l7twZJCUlMXasP7169UUuF7NrF0VZJpBffvlF//jQocy/EnMiLCwMZ2dnFAoFAAqFAicnJ8LCwjIkkNf55ZdfOH78OI6OjnzyySfUrFkzR3G8bGatyEg5SuWzL69MppsRUKmUg0y3LH+yrJEk3bJct6xUyp+sl2dYfvp6xQvL2eXlVZH169eiVMpZs2Y53br1xMnJEYVCgVqdxsKF82jX7j18fLKedlaj0eSo/JUrQSxbtphbt25Stmw56tdvQL9+AzOU8fAoTVpaKrGxUZw9e5qhQ0ewefMG2rVrR3p6OqVLl9KXffp+vPgYoE2btiiVcqpXr050dBQaTTomJiaZYgoNfYCFhTl2di8fc23+/C+yrM/rKBTyHH0mWZHL5Tg6WmZ47sXl4uRN6hYXF8fkyZPZs2cPNWrUYMmSJZQvX3iGXi/OnxvkT/2yTCCurq76xyVKlMjzHedU9+7d+fjjjzEyMuLEiRMMGzaMffv25WhAx5dNaavVajNMsTq+p24O8qfPPb+skMkyLBsr5RmWTY2VGZYtVEaZtpcdLi6uREREcOrUKa5fv864cZMICbmLmZk5M2ZMYcCAIZQtW+6V27x7N2fly5evyPLlaxk//lMWLFiSZcy1atXh6NE/iY2NoXr1WkRHz+fYsaPUqlU7Q3m1+tn7+vxjALnc6MmyrlWbmpqOQpH5Gsm1a9coX94ry7jfpAWi0WjzZGpdrVabYarQ4jw16pvU7ejRI8ycOZX4+DiGDx/FgAGDUSqVhea9Ks6fGxhwSturV69y69YtqlSpQunSpVm8eDGHDx+mQoUKTJ48OVstCFdX3QHx6a9ijUZDZGRkhiT1Oo6OjvrHDRs2xNXVlRs3bhTLWRHlcjlubm7MnDmV+fMXoVAoCA6+w8mTfzN+/GTKln1976GclgdISUlBpTJ9ZRkfnzqsW7eaevUaAFC1anW2bfuaIUOGvbS8mZk5iYkJuep1FRUVhYODU5brZ89ekONtCgUrISGBL76Yx+7duyhfvgIrVnxFxYrehg5LyCOvbMPv2LGDnj17snnzZrp27crs2bP577//6N69O7GxscydOzdbO7G3t8fb25vAwEAAAgMD8fb2ztHpq4iICP3jK1eu8ODBA8qUKZPt1xc1pUp50LhxMypWrARAcPBtJk+ewY8/7iQpKTFTebVaTVxcnH45p+VB153SxeXVSd3Hpw7h4WH4+NR9slyX8PAwatWq89Ly3bv3YuTIjzNcRM+uGjVqcurU3wQEzMnR67KyZMlC3n+/HVFRkXz66XB69/4gT7YrvNypU//QtWsHfv75JwYOHML27T+I5FHMyKTnu1u94J133mHZsmV4e3tz4cIFunXrxokTJ7CzsyMuLg5fX19OnDiRrR3dunULf39/Hj16hJWVFQEBAXh6ejJ48GBGjhxJ1apVOXPmDGPGjCEhIQFJkrC0tGTOnDk0btyYCRMmcPnyZeRyOUZGRowcOZKmTZvmqLIvO4UVHh6Ci0vpHG0nvymVcoYP/4gBAwZTo4buFNisWdMYO3YCISHB7Nr1PVOmfM7hwwcJDb1PbGwMHTt2Ydeu7xg9enyW5ZOSkvj++2+Ij4+nefOWHD78u748wMOH8YwcOZRRo8ZSq1bW10vetG55ceqosHjx+1OcT4Vkt27JycksW7aIHTu2Ubq0B7NmzadatRr5H+AbKM6fG+TfKaxXJpBatWrpe2JlZ7mwKyoJRKGQ0bp1c3btCnzlqZ+vv95Az5592b79azw8ymBtbUPNmj5Zlt+7dzd16tTjypXL3Llzm5o1fV5ZPj+IBFJ0Zadu58//y9Sp/ty9G0KPHn0YOXIMpqavPi1aGBTnzw0MeA0kQ2ExnEaBkMlk7N9/+LXlJEnS36D3YlfYlwkNfcCffx4mJSWFgQOHvHGcgvBUWloaq1cv5+uvN+Ds7MK6dZupU6e+ocMS8tkrM0JKSgq9evXSLycmJuqXJUkiNTU1f6MTXql//0EZ/n0dlUpFt269Xl9QEHLg6tUgpkyZwM2bN3j//a6MHTsBCwsxZ8fb4JUJZM6cjBcvu3TpkmG5a9eueR+RkG/69Xv5Hf6CkBvp6els2rSOr75aha2tLcuXr6Vx45xdlxSKtlcmkPfff7+g4hAEoQi5desmU6f6ExR0iXff9cXffwrW1jaGDksoYOKihiAI2abRaNi+/WtWrFiCmZkZCxcu4Z132ho6LMFARAIRBCFbgoOD+eSTUZw7d4ZmzVowdepM7O0dDB2WYEAigfBsYEhByIlX9IAvVp5O9rR06RfI5QpmzZqPr6+f+JsRRAKRyxVoNGqUSsPPVyEULenpaSgUxftP6ObNG8yaNY3z5/+lSZMmTJr0+WtHKxDeHtkajjQtLY3FixfTsmVLfHx0N54dP36cbdu25WtwBcHU1ILHj+ORpOJzc5uQvyRJIi0tlfj4KCwsbAwdTr5ITU1l5cqldO/eiZCQO8yaNZ9vvvlGJA8hg2z9fJo7dy4RERF88cUXDB6sm82tfPnyzJs3j969e7/m1YWbhYU1cXFRRETcBwrHKQm5XJ6jybqKkuJSN4VCiaWlLaam2Z+Vs6g4c+YUs2ZNIyQkGF9fP8aMmYCdnZ04ZSVkkq0EcvDgQQ4cOICZmZl+4hdnZ+cMAxwWVTKZDDu7rEd8NYTiPKxCca5bUffwYTxLlnzBTz/9QIkSJVm1aj3/+18jQ4clFGLZSiBGRkZoNJoMz8XGxmJjY5MfMQmCUIAkSeLAgf0EBMzh4cN4+vcfxEcfDS8SY1gJhpWtBNK2bVsmTJjAxIkTAYiMjGTu3Lm0b98+X4MTBCF/hYY+YO7cmRw//ieVKlVh1ar1Ysh1IduydRF99OjRlCxZkg4dOvDo0SPatGmDk5MTw4cPz+/4BEHIB2q1mq1bN9Opky9nz55m3LiJbN36nUgeQo5kqwVibGzMpEmTmDRpErGxsdja2ooLaoJQRF29GsTMmVMJCrpMo0ZNmTRpGm5uhp+2Wih6stUCeX7a2Od7YzRo0CB/ohIEIc8lJyezePFCevXqSkREBAEBi1m+fI1IHkKuZasFkp6e/tLnikN3TEF4G/z113HmzJnBgwf3ef/9rowePQ4rK2tDhyUUca9MID179kQmk5GWlpZhXhCA8PBwatasma/BCYLwZmJjY1m0aD6//PIzpUt7sH79FmrXrvv6FwpCNrwygXTt2hVJkrh48WKGuUBkMhn29vbUry9mHBOEwkiSJAID97Bo0XwSEhIZMmQYH374ESYmJoYOTShGsjUfSPXq1SlbtmyBBCQIwpu5ezeEOXNmcPLk31SvXpOpU2dSrlx5Q4clFEPZugby77//8u+//7503YuzFAqCYBjp6els3bqJtWtXYmRkxKRJ0+nSpZt+9AhByGvZSiB79uzJsBwdHc29e/eoWbOmSCCCUAhcvHiBWbOmcv36NVq2fIfx46fg7Oxs6LCEYi5bCWTr1q2Znvvhhx+4detWngckCEL2JSYmsGLFUr79dhuOjk58+eUKWrRoZeiwhLdErtu2nTp1YteuXXkZiyAIOfDnn4fp1MmXb7/dxgcf9ODHH38RyUMoUNlqgbx4v0dycjI///wzlpaW+RKUIAhZu3s3hC+/XMCRI4coW7Y8CxYspnp10aVeKHjZSiCVKlXKNHSJs7Mzs2bNypegBEHILCEhgfXr17Bt29cYGxsxcuQY+vTpj5GRsaFDE95S2Uoghw4dyrBsamqKnZ1dvgQkCEJGGo2Gn3/+iRUrlhATE02HDu/zySejcXQsXPPYCG+fbCWQEiXEWDmCYAj//nuWBQvmcOVKENWq1WDp0tVUqVLV0GEJAvCKBPJ0GJPX2b59e54GJAgChIWFsmTJF/z22z6cnV2YO3ch777rK0bBFgqVLBNI165dCzIOQRCA5OQkNm1az9dfbwBgyJBhDBgwCFNTMwNHJgiZZZlAng5jIghC/pMkiV9//YUlS74gIiKcNm3aMWrUWDHUulCoZesaCMCuXbvYs2cPERERODs74+fnR+fOnfMzNkF4K1y+fJEFC+Zy/vy/eHtXYt68L6hVq7ahwxKE18pWAlm9ejW7d+9m4MCBuLm5ERoayvr164mMjGTo0KHZ2tGdO3fw9/cnPj4eGxsbAgIC8PDwyFDm+PHjfPnll1y/fp0+ffowYcIE/TqNRsPs2bM5duwYMpmMIUOGiNNsQpEWFRXJ8uWL+fnnn7Czs2fGjDm8915HFAqFoUMThGzJVgLZuXMnW7duzdAbq1GjRvTu3TvbCWT69On07NkTPz8/9uzZw7Rp09iyZUuGMu7u7syZM4dff/2VtLS0DOv27t3L3bt3OXDgAPHx8XTs2JEGDRpQsmTJbO1fEAqLtLQ0tm//mnXrVpOWlk6/fh8yePBQLCwsDB2aIORItoYySU5OznTfh42NDSkpKdnaSUxMDEFBQfj6+gLg6+tLUFAQsbGxGcqVLl0ab29vlMrMeW3fvn107doVuVyOnZ0drVq14tdff83W/gWhMJAkicOHD9KpU3uWLl1E3br12bVrL6NHfyaSh1AkZasF0rhxY8aNG8fYsWNxc3PjwYMHLFmyhEaNGmVrJ2FhYTg7O+ub5gqFAicnJ8LCwrJ9Q2JYWBhubm76ZVdXV8LDw7P12qfs7YvOH6mjY/EdJqY41w1eXr8rV64wffp0Tpw4QYUKFdixYwdNmjQxQHRvpjh/dsW5bpA/9ctWApk2bRozZ86kQ4cOaDQaFAoF7777LlOnTs3zgPJTTEwCWq1k6DBey9HRkqiox4YOI18U57pB5vrFxcWxatUydu36DgsLS/z9p9ClS3eUSmWRex+K82dXnOsGua+fXC575Q/vbCUQCwsLFixYwPz584mLi8PW1jZHk9S4uroSERGhTz4ajYbIyEhcXV1ztI3Q0FCqVasGZG6RCEJhkp6ezvff72DNmhUkJSXywQc9+PjjEdjY2Bo6NEHIM9nKAjdv3iQ6Ohq5XI5KpWLFihWsWLGC5OTkbO3E3t4eb29vAgMDAQgMDMTb2ztH42m1bduWnTt3otVqiY2N5eDBg7Rp0ybbrxeEgnLixDE++MCPhQvnUrlyFb77bjf+/lNF8hCKnWwlkDFjxvDo0SMAAgICOH36NP/99x/Tpk3L9o5mzJjBtm3baNOmDdu2bePzzz8HYPDgwVy8eBGAM2fO0KRJEzZt2sS3335LkyZNOHbsGAB+fn6ULFmS1q1b88EHHzB8+HDc3d1zVFlByE8hIXfo27cvw4cPRq3WsHTpKlav3iDmIxeKLZkkSa+9KODj48PZs2eRJIn//e9//PLLL6hUKlq2bMnff/9dEHHmCXENxPCKY91iY2P46qtV/PDDd6hUKgYPHkqPHn0wNi5ew6wXx8/uqeJcNzDwNRATExMSEhK4desWrq6u2NnZoVarSU1NzXFAglBcJCcnsXXrZjZvXk9qairvv9+FKVMmAipDhyYIBSJbCcTX15d+/fqRmJhI7969AQgKChI38QlvJbVaze7du1izZgXR0VG0aPEOI0eOxsPDs9j/khWE52UrgUyaNInjx4+jVCqpX78+ADKZjIkTJ+ZrcIJQmEiSxJEjh1m2bBF37tymevWaLFy4lJo1axk6NEEwiGwPptioUSMiIiK4cOECzs7OVK0qJrUR3h7nz//L4sUL+e+/c3h4lOHLL1fQvHlLMT+H8FbLVgIJDQ1l3LhxnD9/HisrKx4+fEiNGjVYuHChmK1QKNaCg2+zfPliDh36HQcHR6ZMmUHHjl1eOtyOILxtsvVXMGHCBCpXrsz69esxMzMjMTGRpUuX4u/vz9atW/M7RkEocNHRUaxdu5Iff9yJiYkJw4aNpHfvfpiZmRs6NEEoNLKVQC5fvszGjRsxMjICwNzcnHHjxlGvXr18DU4QClpiYgJbtmxiy5ZNpKen0aVLNz76aDh2dvaGDk0QCp1sJZAaNWpw4cIFfHx89M9dunSJmjVr5ltgglCQ0tPT+emnH1izZgWxsTG0atWGTz4ZTenSHoYOTRAKrSwTyNKlS/WP3d3dGTJkCM2aNcPFxYXw8HD+/PNP/fDsglBU6YZY/51ly74kJCQYH5/aLF26iqpVqxs6NEEo9LJMIC8Old66dWsAYmNjMTY25p133hE3EgpF2r//nmXx4oVcuPAfnp7lWLp0FU2aNBc9qwQhm7JMIPPmzXvti7VabZ4GIwgF4fbtWyxbtogjRw7j6OjE9Omzee+9jqJnlSDkUK7+Yq5du8bu3bvZu3cvx48fz+uYBCFfREZGsGbNCnbv3oWpqSkjRnxKr179MDU1NXRoglAkZTuBxMbGsnfvXnbv3s3Vq1fx8fFh8uTJ+RmbIOSJhIQEvv56A1u3bkatVtOtWy8GDx6ao+kEBEHI7JUJJD09ncOHD/PTTz9x/PhxSpUqRfv27QkNDWXp0qXY24uujULhlZ6exg8/fMdXX60iLi6ONm3aMWLEp7i7lzJ0aIJQLLwygTRs2BCZTEanTp345JNPqFy5MgA7duwokOAEITfUajWBgXtYt241Dx7cp06deowaNY4qVcTwO4KQl16ZQLy8vDh79iznz5+ndOnSlCxZEmtr64KKTRByRK1Ws39/IF99tYp79+7i7V2JiRO/omHDxqJnlSDkg1cmkK1bt/LgwQN2797Nxo0bmT17No0aNSIpKQm1Wl1QMQrCK2k0Gn799RfWrl3J3bsheHl5s2TJKpo2FV1yBSE/vXZK2xIlSjB8+HAOHDjA5s2bcXR0RC6X06FDBxYsWFAQMQrCS2k0GvbvD6RLl/eYPHk8KpWKL79czrff/kizZi1E8hCEfJajbry1a9emdu3aTJkyhd9//53du3fnU1iCkDWtVsvvv//G2rUruX37JmXLlueLL5bSosU7yOWv/U0kCEIeydV9ICYmJvj6+oqhTIQCpdVqOXToAGvXruTmzRt4epYjIGAx77zTRiQOQTAAceutUOhJksQffxxkzZoVXL9+DQ+PMsyb9wWtW7+LQqEwdHiC8NYSCUQotCRJ4s8//2DNmhVcvRpEqVKlmTNnIW3bthOJQxAKAZFAhEJHkiSOHfuTNWuWExR0GXf3UsyaNZ933/UV41UJQiEi/hqFQkOSJE6cOMaaNSu4dOkCJUqUZMaMOfj6+onEIQiFkPirFAxOkiT+/vsEa9Ys58KF87i6ujF9+mx8ff30s2AKglD4iAQiGIwkSZw69Q+rVi3j/Pl/cXFxZcqUz/Hzex8jI2NDhycIwmuIBCIYxOnTJ1m9ejnnzp3B2dmFSZOm07FjZ4yNReIQhKJCJBChQP3zzz/MmxfAmTOncHR0wt9/Kp06dRWJQxCKIJFAhHyn1Wo5evQIW7Zs5Ny5Mzg4ODJ+/CQ6d+6GiYmJocMTBCGXRAIR8k1qaiqBgXvYunUTwcF3cHV14/PPP6dNGz9UKpWhwxME4Q2JBCLkufj4OHbu/JYdO7YRGxuDt3cl5s9fRKtWbXB1tSUq6rGhQxQEIQ+IBCLkmfv377F16yb27PmRlJQUGjVqSr9+A6hdu54YGVcQiqECSyB37tzB39+f+Ph4bGxsCAgIwMPDI0MZjUbD7NmzOXbsGDKZjCFDhtC1a1cAli9fzjfffIOTkxMAtWrVYvr06QUVvvAKFy9e4OuvN3D48O/I5Qrat3+PPn0GUK5ceUOHJghCPiqwBDJ9+nR69uyJn58fe/bsYdq0aWzZsiVDmb1793L37l0OHDhAfHw8HTt2pEGDBpQsWRKAjh07MmHChIIKWXiFFy+MW1hY0r//h3Tv3hsnJ2dDhycIQgEokDGwY2JiCAoK0g//7uvrS1BQELGxsRnK7du3j65duyKXy7Gzs6NVq1b8+uuvBRGikE2pqans2vU9nTq159NPhxEWFsq4cRP57bc/GDlyrEgegvAWKZAWSFhYGM7OzvoRVBUKBU5OToSFhWFnZ5ehnJubm37Z1dWV8PBw/fIvv/zC8ePHcXR05JNPPqFmzZo5isPe3uINa1JwHB0tDR1CBrGxsWzZsoVNmzYRHR1NlSpVWLlyJb6+OR/gsLDVLa8V5/qJuhVd+VG/InMRvXv37nz88ccYGRlx4sQJhg0bxr59+7C1tc32NmJiEtBqpXyMMm84OloWmp5K9+/fY9u2zeze/SMpKck0bNiEuXMHUqeO7sJ4XFxyjrZXmOqWH4pz/UTdiq7c1k8ul73yh3eBJBBXV1ciIiLQaDQoFAo0Gg2RkZG4urpmKhcaGkq1atWAjC0SR0dHfbmGDRvi6urKjRs3qFu3bkFU4a1z8eIFtmzZyKFDB5DLFbRr50vfvgMoV66CoUMTBKGQKJAEYm9vj7e3N4GBgfj5+REYGIi3t3eG01cAbdu2ZefOnbRu3Zr4+HgOHjzI9u3bAYiIiMDZWXd+/cqVKzx48IAyZcoURPhvDa1Wy7FjugvjZ8/qLoz36/chPXqIC+OCIGRWYKewZsyYgb+/P6tWrcLKyoqAgAAABg8ezMiRI6latSp+fn6cP3+e1q1bAzB8+HDc3d0B+PLLL7l8+TJyuRwjIyMWLFiQoVUi5F5qaiq//PIzW7du4s6d27i4uDJ2rD+dOnXB3LzoXDcSBKFgySRJKvwXBfKIuAaSUVxcHD/88B3ffruNmJhovLy86ddvIO+80zbf5uEQ55qLLlG3oqtIXwMRCpfbt2+xffvXBAbuITU1lYYNG9O370Dq1q0v7hgXBCHbRAJ5Szyd9W/79q85ceIYxsbGtG/vR69efcUd44Ig5IpIIMVcSkoK+/btZfv2Ldy6dQN7eweGDRtJly7dM3ViEARByAmRQIqp6Ogovv9+Bzt37iAuLo4KFSoyc+Y82rZtLyZvEoRiSJIkZDIZiSnpnLsWhVcpG5xszfJ1nyKBFDPXrl1l27bN/PrrL6Snp9OkSTP69OkvRsQVhCJMo9Wi1kiYGClITddw+Ox9KrjbULaENXGPU5m+8RRdm5elcTU3klLUbNp/lQHtKooEIryeVqvl+PE/2bbta06d+geVypT33+9Kr159KF1a3CsjCIVdQnI6Gq2EtbkxkiTxw5+38HS1wsfLCbVGy9BFf+L7Pw/8GpVBLpOx88gtOjf1pGwJayzNjKjt5Yjzk2Rhb6Ui4OMG2Frm/2yfIoEUYcnJSfz8826++WYLISHBODk5M2rUWDp16oq1tY2hwxME4YmI2CTUGi0lHHVdYr89dAM7SxNa1y0FwJT1J6lRzp7+73ojk8k4FRQJgI+XE0qFnI6Ny1CuhDUARko5q8Y0QWWsO3wrFXL6tq2o35dcLsPRxrRA6iUSSBEUERHOt99uZ9eu73n06CGVK1dl3rwvaNWqTb7dvyEIQtbuhD0iKUVN5TK6jinfHLyORiPRp40XAGt/voyFqRFjutUAIDw2KcM9ad1blsPe6tk0zwuGNshwyrl9A48M+3uaPAytcEQhZMulSxfZtm0zBw/+hlarpUWLVvTq1Z8aNWqK6xuCkMe0Wgm5XPd3de1uHOGxSTStUQLQtSCCwx7h39sHgF/+DiE8NonZg+oBoJTLkSStflvdW5bHxEihX/60a/UM+6pfySXDclH5exYJpJDTaDT88cdBtm37mv/+O4e5uTndu/eiR48+lChR0tDhCUKRpNZoeZiQhr217lf/hZtRHDt3nw+alwNg15+3+OPcA1aMbgLAmWtRnLgYpk8gLvYZL053bV42w0H/gxblMqyv4G6TX1UxKJFACqmEhAR++ukHduzYSmjoA0qUKMm4cRPp2LEzFhZifCpBeJWE5HQeRCXg6WaFkVJBUHAsh87eZ5BvJUxNlBw8c5/v/7jJytFNMDVRcvNePH+ce0CHhh6ojJV4udugkMv0rZCOjcvQqYmnfvvNniSSp5zzubdTYSUSSCFz924IK1bsZMeOHSQmJlKzpg9jx06gWbOW+gm5BOFt9fReh4eJaVy8FUPVsvZYmxtz7W4cOw7e4CO/yrjam3P5Tixrf77MrEH1KOFgTnKqhsi4ZJJS1JiaKKlSxg4zVUXkT1oNfk3K0qiys74VUcXTniqe9vr9mqvEtcWXEQmkEIiOjuLAgf3s3/8LFy+eR6lU8s47bendux+VK1c1dHiCkO8kSSI5VY1cLkNlrORhYhp/nLtPbS8nSjpZEBL+mAU7/uVjv8pU9bQnMi6JjfuuMOaD6lh72mNqosTW0oSn16UrlrZlXPca2FvpurL6eDni4/Vs9O6SThaUdHrWklco5EXmukNhIhKIgSQkJHD48O/s3x/IyZN/o9VqqVChIqNGjaNPn+4oleI0lVB8aLUS96MSsDA1ws5KRXKqmm8OXqdORSeqlXUg9lEqn63+i/7vVqRJdTfS1Rr2ngjGydaUkk4W2Fia8L/KLthY6BJCaWdL5n9UH7snPZdKOVsy6rkL09bmxlibi6F68ptIIAUoNTWVEyeOsm9fIEeP/kFaWholSpRk4MAhtG3bXj+oYXEfWloons7fjMbK3JgyrlZIksSi7/6jRjkHWtV2RytJfL75NO/9z4OOjT0xUsq5GhJH2Sf3NlhbGNOtRTk83awA3c1waz9rhlIh1603N6ZX62ezYRobKfL9Lmvh9UQCyWcajYYzZ06xf38gBw8eICHhMba2dnTq1JV33/WlWrUaouksFEoarZbUNA1mT87/Hz5zl9TkdGpXdAJg7tazlHSyoO+Tex2+/vUqVTztKeNqhUwmw1ipQPEkASgVckZ0qoqbg7l+eeGwhvp9KRVy2jy5qQ503ViVCvF3UdiJBJIPJEkiKOgS+/cH8ttv+4iKisLMzIwWLd6hXTtf6tZtgFIp3nrBsCJik0hMUet/9e8/GUJyqkbf22j+9nOYGCkY170mAPtOBGOkkOkTSMXStjhYP7v5bWy3GliZPxuoc2SXahn2V7O8mEE0L0mShISEXCYnWZ1CVFI0zuZOmCiMCU+M5Eb8bVLUKTiZOdDKsUG+xCCOYnkoJOQO+/YFsn9/IHfvhmBkZESjRk15911fmjRphkqlev1GBOENpKZr9DesXb8XT2hMor7L6Y9Hb3HrwSM+66FLCLv+vMX9qETmDqkPQHiMLqE81crHXX8jHcDMjxrw+FGyfvn5bq2AfpgOIWtaSUuKOpUUTQop6lQsjS2wNLYgMT2JC9FBVLDxxN7UjtCEcI49+JsUTSqp6lRSNKlPXpdK6pPHqZpUPqrWj6oOlbgZf5s1FzYzvvYnlLZy51b8Hb699iMANR2r0qqSSCCFUkREBAcO7GP//kCCgi4jk8moXbsu/fsPolWr1lhZWRs6RKGYSEhOJyI2CU833Smi8zejOXMtkoHtdOMn7Txyk0Nn77N6TFNkMhlnr0Vx9HwoTau7IZPJsLEwwdn22RhJvv/zQK15NpzGgHbeGfZXr5JzhmUzlRGJj1Pyt5KFlCRJpGrSnhz4U0hW6xKAtYkVbhYupGnS+D3kCBXtKlDWxoOY5Fi+ubqLFE3qk7IppGhSSNWkZdhul/IdaO7eiIepj9h25Xs+rNIbe1M7EtITOBt5HpXCBBOFCSqlCWZGptipbFApVbrnlSY4mOq6Gpe2cuejqv1wfLLs41ydyg4VUSlMMFbk3/QNIoHkwqNHDzl48AD79wdy5swpJEmiUqXKjB07gdat2+Hs7Pz6jQgCugMT6M75Rz9M5mpIPLUrOqIyVvLvjSh+PhHM2G41sDA14sTFML47fJNloxpjYWpE9MMUrt2NJzVdg8pYSZUy9liojNBKEgqZDL9GHnRsXEZ/ja1FrYwjF5Rytizw+hqCRqvRH8h1B/Nk/WNrEysq2uk6r+y8vgcPq1LUcalJmiaNhWdW6MprUklRpyAhZdp2c/dGdCnfAYB9wQcxUZpQ1sYDuUxOiiYVU6UKWxNrTJUq3YFfqdI9fpIY3C11rUMnMwc+b+CPlbHuM6lgW44FjWdku45WxpZUc6ysX366r/wmEkg2paSkcPToEfbvD+T48T9JT0/H3b00Q4YM49132+Ph4fn6jQhvFa1W4mFiGmYqJSZGCiLjkjh6PoxmNdxwsDHlwq0YVu++xMTetSjlbMmdsMds3HeF0i6WuDtZYKSUY2lmRLpaN6ZSzfIOuNqbYWKkuzDd0qckLX2eJQXv0rZ4l7bVL5sVg5vfXnXwT9akYKpQUc9VNx7VjzcDMVOa0tajJQBzTn5JdEosaS/86n9eVYdK+gRyPe4WKoWum7BSrsTR1P7ZQV9hkikBqJQq7FW699tIbsTy5vORy3Sfja3Khs9qj8h2PZVyJQ6mRa/bsUggrxEXF8eiRfP544+DJCYm4uDgyAcf9OTdd32pXLmK6EH1FktN13D9Xjxu9ubYW6uIfpjMV4FBNKvuRgV3G+6EPWLO1rOM6lKN6uUceJSUzm+n7lLJwxYHG1McbVQ0qe6GqYnuz7BKGbsM9zZUKWNPlTLP7oZ2sjUrcl1XJUkiXZtOkjqZpPRkktTJJD/3WCNpaFWqKQD77xwkNiWOXt5dAfjy7GpuPbzzyu27mbvoE0h8ykPSjZ5dw6lk74VW0uoP+qYKlb4lYKpUYao0xcLo2fs5ud4Y/WO5TM6Qav2yXU+ZTIaMt+9YIBLIa1y5cplTp/7hnXfa8u67vtSuXVcMKVJMSZKuxaCQy7A0MyZdrWH/P3fxKmWDVylbHielMWPTaTo09KBpjRIkpahZ/P15+rTxonnNEijkckKjE0lO1R3EXOzN6NPGixKOuq6rnm5WrP2smX74DFd7c3q0Kq/fv6mJUp9MChOtpCVVk0ZUYhr3H0frkoE+CSTRvGQjFHIF/4Sd4VLMVQZV6Q3A9is/cCr8LGpJk+W2jRXG+gSi1qpJ1z5LALWda1DRrhymStNXJIFnp2kGVumVYdvvl2ufl2+D8BKF79tayPzvf404cOBPQ4chvIGn4yeB7mY3C1Mj/Q1sy3ddoJKHHS19SiIB41b+xbv1S9G5aVkUcjl7/wpGJi+DVylbzFRKKpW2xcFadyHa2tyYSb199COz2lqasPKzFvqbQM1VRjSv+WzQPbmBWqsarYbkJxd/k9TJJKenkKw/FZRMHZdaWBpbEBRzjWMP/qFvpW6YKlUcCP6D3+8eITmL8/9P1XPxwdLYgmR1CrEpcfr3u7ytJ+ZGZpgpTTE1MsVMaYrZk39Nnzw2VTxLAO+VbZthu01K5k/PISHviAQiFGkxD1NI12hxsdMdxH89eReViULfdfXzzacp4WDOIN9KAGw7cA2vUrb6BJKu0aLW6K4xyGUy+r9bEfcnYyTJ5TJWj22qvxtaIZfz4ZPtPF1frmT+97KTJIkUTSpJ6UkkqpP0p3+S0pNIVqdQzaESzuZO3H10n8A7B+hczhdncydOhZ/j22s/Zur586Iy1qWxNLYgRZNKTEosaZp0TJUqXC2cqeNSS/9L39nWFk2yTHfgVz5LCKonSaC5eyOauzfSb7euS618fV8EwxMJRChUJEnS9yoCuBwcy+PENOpX1k24883v10lMUTP4Pd2BfO3eyyjlMsb31B2sng6n8TSB1KnohI3Fs26MY7rVwNz02cXlMR/UyLD/RtVcMyw/TR55Qa1V6w/8SepkEtN1yaCkpRslLFyJT33I7pv7aFyiAWVtPLgZf4d1F7eQpE5G+9zkRC+yNbHG2dwJLVoepT0mTZsO6Hr2NHSrpz/f//RfM6UK1ZN/daeHdBeOazlVo5bTs5v/qjpUoqrDs4QphtgRXiQSiFCgImKTuBYci7eHrsfJiYth3HrwUD+n8/rAK9x8EE/Ax/8D4Nj5UILDH+sTiJlKyfPXKjs19sxws9v4nhlnZ2xXv3SG/bvam79R/GqtmuSnp4KenA6yMLbA3dINjVbDtvM/4W7iTiV7L+JTH7Lq/EaS0pNJVCdl2RvoPc82lLDQJa47D0Oo4aQbgdna2IqaTtX0v/TNlWaYPTklZG5kpm8JGMt1CdHDqhT+dUbpt+thVQoPq1KZdygIeUQkkGx4/hy6kJFWK/E4KQ1Lc2PkMhm3Qx9x6XYMvg09kMtk/H7mHr+fvkfAx7o5nveduMPPx26zdlzTJ/c+pHAn/Nmv2jreTpQtYaVf7vVOhQytgI6NM3aXrvhct1V4/VSgT+8ETlY/6xFkJDeijLUu0fwecgQ7lQ0+zjWQJInF51brLxgnq5P1v+6f18C1Dr29uyKXyTlw80/eKdWcSvZemCiMsVPZ4m5R4sm5fzPM9dcCzDA3MsNUaarv+29jYs3n//PXb9fRzJ7uXu+/7iMQBIMRCSQbwtasJOXOHYzs7VHa22NkZ4+xmxtW9XW/kiW1GlkxHdvqUWIat0MfUbG0DSpjJVdD4jhw+h4D2lXE0syYP/59wPbfr7Pkk0ZYmRtzK/Qhu4/foXmtEliaGeNgpaJiKVvUGi1GSgVtGpTG290aCV1Dwq9RGfwaldHvr0Y5hwz7tzTLfBetRqvJcCpIK0mUtfEA4O+wM2i1GhqW0M1NvenyN0QkRj7pOZTy0hvCytt48mmtj5+8/jSe1h74OOsGuTRVqrA0ttCfAjJTmmFqpNIlgScXg21VuusgMpmMLZ2X6E/zmCpN+bha/zz4FAShcCqeR708luLlgVolQxn1kOQb13kcF4dJqdL6BHJ3/hzU0dG65GJvj9LOHpWnJ1Z1dWMMaZKTkatUhaIVo7+5zUSJibGC6IfJHL8Qxv+quuJkY8rVkDjW/nyZT7tWp7SLJTcfPGTFjxeZ1r82Hi5WpKm1xDxKITlVjaWZMRVL2dC79bNWQrMabjSvWUK/XLOCIzUrPBtEz83BAqVWm+HegBRNCp7WHgBcjrlGVFI0zdx1I7Xuvf0bN+Ju61sMSerkTKeC7FS2zPrfRADORvxHmiZNn0AUMgXWJla4mLtg9uTAb/pcLyAzpQor42ctnqn1xmX4nIZWH5jHn4AgFB8igWTDfvsIggjBuIwRDqYlcFBVxcHImrsP/sbB1B7jBjUxexCDJiaGtLAwEi9dRB0bo08gwZMnoE1JwcjeAaWdHUb2DphVroylTx0A0uPiUFpZIXuD+0uenmZLTddw6XYs7k7mONmaEfsohc2/XuXduqXw9rDjXmQCn28+zYhOValVwZHHSensPRGMp5sVTjamWFsYU62sPcZP7nau4G7DlL619dcOqpW1p1pZe/0+He2MMbO0wMRYd9CNTInkzsMQGrrVQyaT8VfoaS5EX9b1IEpPIlmbQmJqYqZ7A5Y1m4dCruBC9GX+i7yoTyBpmjTkMhmOpvbPuoIqn57/1yUES+Nng/gNrTYAhfzZ+9i3UrccvY+FIckLQlFRYAnkzp07+Pv7Ex8fj42NDQEBAXh4eGQoo9FomD17NseOHUMmkzFkyBC6du362nX5TRtSDaeEslSp85io5GiuBRnxb3oMihJ/A6COLoG1tSUL+o4D4JvTR7FUmuCG7iCrbtEOxcOHGD+MJD0mhpSQEGTGRlj61EGbns6dz0aDXI7S1hYjO3tiHGwxrl4by9p10CQncfPn3zBWGWNjboRGacRvD+RUrliCGj7lePw4iUnrTuFbw4EW1V1J0shZ+dNFerYqT6vaZigVch4npZP2ZDgMRxtT+rbx0ndVLe1sydrPmqF4ciHa0goaNTDB3kp3YTYy7QEXkoL4++bTLqS6RJD4pEup+smNXzPqT8DRzJ6gmGvsvrWP2s41USlNeJT2iNiUOMyVZriYO2NvaY1crcx0b8BTncu9xwfl/Z4tl38vR5/V88lDeDOSVoukUYNWQtJqUSfI0SQkIDMxRm5kjDY9Hc2jR6DVImm1IOn+VdrYojAzQ5OcTHpEuG7d0zJaLSYl3VFYWKB+GE9KSAg891q0EmYVvVFYWpIeFUXy7ZuA7Ml/uu+oWZUqKMzMSYuMJPVeyJP1Mp7mfrNKVZCbmJAWEUFaeNiTThcy3Y8DGZh6eSM3MiItIoL06CiQyTCyMSPpUQrI5ZiWK49MLic9Lg5tQgLI5cgUcpDp/jVy0LWotSnJSGoNyGXI5ApdObm82J7OfpkCq+n06dPp2bMnfn5+7Nmzh2nTprFly5YMZfbu3cvdu3c5cOAA8fHxdOzYkQYNGlCyZMlXrstvZRwccbGypXP5cgBsvHeFdI2GD/7XhejkGDb8eA+jlGe/XI+efISFmZz3dKNm88XtNJSmCrzqG+FoWplTf9jjKjem5+P72Cus+MmnLyUVybSQ3UcdG8O6CHu8rj/i/dqgSUzii1sW1H54heYx55CAY549MNYGU71WWTRx4XjGXkHz813ufBNGipGMVs6OeDxMB9yJCwuiTPp3nPlLwV+n5aQZyUkzknEy0Zo0IzkpqYkkpiXRI6k85eSOXDF5yA7FRcZ7DaR0iYqERN3m8N2jmCtUmClUmBuZYW9kRWnLkpgbm2NuZIb5k4vDAA3d6lLHpSbGCl0CauvRUj82Eby+K+jT1xUV2pRktOnpugOJRk1y2mPSH6XoDzLJt2+hTUlBUqtBo0ZSa1BYW2NWQTcJU/yfR54ciNT6/03c3fWt1/CvNyKlpenWaTRIajXmVath2/IdJI2Gu3Nn6Q7OkvTkQCxh1agxdm3eRZOURMjnU3UJQNLq19u2bYddm3dJj40heOok/fPSk38du/XAtlVr0sLCCJk+WV/XW0/+de4/EOtGTUi9G8K9ebMzvSeuHw3Dsk5dUm7f4sHiLzKtLzFqDOZVq5F88yZhq1dkWu8+YRKmlpYk37hO+MZ1mdaXnj4ThZk5SZcuEPnNtkzrPeYtwNjRiYSzp4n+8YdM6z0XL0NuZMSjE8eI3RcIwIPn1pdb/RUyuTFxv+4j/tDvGV8sl1Phq40ARO74hkcnjmVcbWZGuWWrAAj7ajUJ586CQoFMrktARvb2lJ4+E9B9tim3biFTKpEZGSEzMsLYyQnnvgMAiPllL+nRUciURsiflFE6OGDTpBkAj8+cQpucjExphMxIiUxphNLaGlUZXUeT1FBdrRTm5uCYPwNnFkgCiYmJISgoiE2bNgHg6+vLrFmziI2Nxc7u2QBi+/bto2vXrsjlcuzs7GjVqhW//vorgwYNeuW6/Ob7P48MywPbPxv22lZlw7yBnmi0zy7MzuzVQn+KRitpaVDblASNmnRJy8WYK6TY2HNHlkrA6Z91ZVTVMXVzxrXNR7qxg77/k/QSutNEj8zleNaOJ97Ekt2qmqRoUrBLP8k/pPPnH7/rLgi3gCrGNXCW2nI/LZoTspN4uepu7oqTkjjlKcdEK8NYI2Gs0WKsljCXGWFnZodCY4F0JQjtjX+IiU/HwkTG+zZKLJ1ToQTUijXH7ZvwTKP8uE+cgmnZcjz66wSROzYTZmyM3NgYmbEJcmNjzIcMRe7oSOLFCzw+dRKZsREyYxOSrM1JSkrD9t32KExNSboSRNKVoEzvud17fsiNjEi48B/J169nWu/Y5QMAHp89Q8qd2xnWyZQKHDp21r1/f50gJfiO7uCr0R2E5SoVzr36AhC9exfJN2/Ck4OzpNGgtLWlxCefAhC6cjnJN68/eb2ujKpUaUpNngbAvYC5pN67p9/3HcC0ojfu4yYAEL5uLelRkRniM69eQ59AYvb8qPsVr49diWXd+voEknLjBpJWi0yp0B0olAqk9Cc9wWQylNbWIJPpfv0++Vdp/eSivkKBmVdFkMl1v5JlcpDLMXZ1A0CuUmHTtHmm1z89ACmtrHDo1EX/eksrMxIS01B5lgXAyNEJ534D9L+8dduQ69eblCqF24hRGdfL5ZiUdAfAzKsi7pOmZngtcjlGDrqOFOY1a+Exe54uuen/vCSMHHXJ2bJufUzLewGSflRjAKWNrmee1f8aYeZd6clrJZ5uRGGqu+nUumkzzKvq7nuxtlYRH5uoe68VusOidaMmmFbweq71pOH5/hdW9Rtg4l7qSQLXgkaTofVhXq06Sjv7J6/XgFaL3PTZ2FtG9g5oExKR1On6Hw/a1FT9+pTgO6Tcvp1hvcqjjD6BxPy8m7TQ0AzfLbPKVSg5Wncm5MGSL1HHxmBRuy6uUyeQHwokgYSFheHs7KwfQ0qhUODk5ERYWFiGBBIWFoabm5t+2dXVlfDw8NeuM7QXp998fsA7hVzBwP+9k6F8ilp3x29UUjRRyTFEu8VQzuZJwkh7TLjjPhqW8gV0CUhjfRcjhQkqpTm2CjtUShP9aKBPh4Uub+uJtbkzppo0JiTWw9FMt71q5eqzvFyDV5/b1/UF0H2B09KQ0tKQm+vqYO6tOxg+fV5KS0ObloqRo25WOiNnZ6waNnryfJr+X578Ianj4ki6cQ0pVff8Q3U6EmDToiWYmpJ88waxv+3PFJJdu/ZgZETy9evEHzyQab1D567IZDKSrl7h0fGjGT8PExN9Akm6fpWEc2eRKZS6g7BCicL62d3jUroaNBpQKHQJUKlE+dx3UlWuHIon16dkSiUoFBjZPRvg0LZtOzSJibrtKxRY21mSJDfRr3cZNET3C//p/pXKDAcRj9nz9K9Focj0OXnMnpflxyaTyykxcnSW6+UmJrgMHJzleoWZOY4fdM96vaUldu189csvth6VVlZYN26a5euVllZY1KiZ9fYtLDC1yHoSKoWpKQpT06zXW1igeMXrlTY2KG1sslxvZO+Akb0uWVk7WpL2QsvYxN0dE3f3LF9v5l0JM+9KWa5/2skmK/a+HV65vsTwkZmek7TPbih1/2yi7m/uaYJJT0dm/Oy759y3H9qkZJS2tpm2k1fenpN1gL19YZkxzRJ3HIAKmdbYa83Z2nkpxgojZDIZjliytPSMHG29BPavL5RdjpbgWeIV62tC/awPEo6dfSnX2Tfr9QN7w8DeWa8f+iEM/TDr9Z8Og0+HZb3+s0+zXAfgOOzVLVjH3h+8er1v61euxzHr90anaM3J4ZhPp0IKgyJXt9fE69i8YcblfKhfgSQQV1dXIiIi0Gg0KBQKNBoNkZGRuLq6ZioXGhpKtWq6ZuXzrY5XrcuumJgEtNqsB4UrLIrzkBHFuW5QvOsn6lZ05bZ+crnslT+8826gn1ewt7fH29ubwEDdBavAwEC8vb0znL4CaNu2LTt37kSr1RIbG8vBgwdp06bNa9cJgiAIBa/ATmHNmDEDf39/Vq1ahZWVFQEBAQAMHjyYkSNHUrVqVfz8/Dh//jytW+tOCwwfPhz3J+cgX7VOEARBKHgy6fnuC8WcOIVleMW5blC86yfqVnQV6VNYgiAIQvEjEoggCIKQKyKBCIIgCLnyVt0H8vzEQ4VdUYo1p4pz3aB410/UrejKTf1e95q36iK6IAiCkHfEKSxBEAQhV0QCEQRBEHJFJBBBEAQhV0QCEQRBEHJFJBBBEAQhV0QCEQRBEHJFJBBBEAQhV0QCEQRBEHJFJBBBEAQhV0QCMaCAgABatGiBl5cX169f1z9/584dunXrRps2bejWrRvBwcGGCzKX4uLiGDx4MG3atOG9995jxIgRxMbGAvDff//RoUMH2rRpw8CBA4mJiTFwtDk3bNgwOnToQMeOHenZsydXrlwBisdn97wVK1Zk+H4Wh8+uRYsWtG3bFj8/P/z8/Dh27BhQPOqWmprK9OnTad26Ne+99x5Tp04F8vF7KQkGc/r0aSk0NFRq3ry5dO3aNf3zffr0kXbv3i1JkiTt3r1b6tOnj6FCzLW4uDjpn3/+0S/Pnz9fmjhxoqTRaKRWrVpJp0+fliRJklauXCn5+/sbKsxce/Tokf7x77//LnXs2FGSpOLx2T116dIl6cMPP9R/P4vLZ/fi35skScWmbrNmzZLmzJkjabVaSZIkKSoqSpKk/PteihaIAdWuXTvTvPAxMTEEBQXh6+sLgK+vL0FBQfpf70WFjY0N9erV0y/XqFGD0NBQLl26hImJCbVr1wage/fu/Prrr4YKM9csLS31jxMSEpDJZMXmswNIS0tj5syZzJgxQ/9ccfnsXqY41C0xMZHdu3czatQoZDLdIIgODg75+r18q0bjLQrCwsJwdnZGoVAAoFAocHJyIiwsLNMc8kWFVqtlx44dtGjRgrCwMNzc3PTr7Ozs0Gq1xMfHY2NjY7ggc2Hy5MmcOHECSZJYv359sfrsli5dSocOHShZsqT+ueL02Y0bNw5JkvDx8WHMmDHFom737t3DxsaGFStWcPLkSczNzRk1ahQqlSrfvpeiBSLku1mzZmFmZkbv3r0NHUqemjNnDkeOHGH06NEsWLDA0OHkmX///ZdLly7Rs2dPQ4eSL7Zv387PP//Mrl27kCSJmTNnGjqkPKHRaLh37x6VKlXixx9/ZNy4cXzyySckJSXl2z5FAilkXF1diYiIQKPRALovRWRkZKZTXUVFQEAAISEhLFmyBLlcjqurK6Ghofr1sbGxyOXyIvMr72U6duzIyZMncXFxKRaf3enTp7l16xYtW7akRYsWhIeH8+GHHxISElIsPrunn4exsTE9e/bk3LlzxeJ76erqilKp1J+qql69Ora2tqhUqnz7XooEUsjY29vj7e1NYGAgAIGBgXh7exe5UyAAX375JZcuXWLlypUYGxsDUKVKFVJSUjhz5gwA3377LW3btjVkmDmWmJhIWFiYfvnw4cNYW1sXm89uyJAhHD9+nMOHD3P48GFcXFzYsGEDgwYNKvKfXVJSEo8fPwZAkiT27duHt7d3sfhe2tnZUa9ePU6cOAHoel7FxMTg4eGRb99LMaGUAc2ePZsDBw4QHR2Nra0tNjY2/PLLL9y6dQt/f38ePXqElZUVAQEBeHp6GjrcHLlx4wa+vr54eHigUqkAKFmyJCtXruTcuXNMnz6d1NRUSpQowcKFC3FwcDBwxNkXHR3NsGHDSE5ORi6XY21tzYQJE6hcuXKx+Oxe1KJFC9asWUOFChWK/Gd37949PvnkEzQaDVqtlrJlyzJlyhScnJyKfN1AV79JkyYRHx+PUqnk008/pWnTpvn2vRQJRBAEQcgVcQpLEARByBWRQARBEIRcEQlEEARByBWRQARBEIRcEQlEEARByBWRQARBEIRcEQlEEARByBWRQATBAJo2bUpQUJChwxCENyISiCAUsIcPHxIVFUXZsmUNHYogvBGRQAShgF2/fp1SpUphYmJi6FAE4Y2IBCIIBezatWtUqFABgOTkZMaOHcuIESNITEw0cGSCkDMigQhCAbt+/ToVKlTg3r179OjRgzJlyrB8+XLMzc0NHZog5IiYkVAQCti1a9cA6NevH5MmTaJVq1YGjkgQckckEEEoQJIkcf36de7du0f//v1F8hCKNHEKSxAK0P379wHYtGkTmzZt4uLFi/p1Xbp0YdasWbRv356tW7caKkRByDaRQAShAF27dg0vLy+8vLyYNWsWI0aMIDIyktjYWOLj4xk9ejTbtm3j6NGjhg5VEF5LJBBBKEBPEwhAq1at+OCDDxg+fDgXL16kffv2WFhYEBMTQ4kSJQwcqSC8npiRUBAKgc2bN+Pq6kqbNm0IDAwkISGB7t27GzosQXgl0QIRhELg+vXreHt7A3D16lX9Y0EozEQLRBAEQcgV0QIRBEEQckUkEEEQBCFXRAIRBEEQckUkEEEQBCFXRAIRBEEQckUkEEEQBCFXRAIRBEEQckUkEEEQBCFX/g/BTw78uV/I5QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit ('sven')",
   "language": "python",
   "name": "python38564bitsven02f7f541f1e84be0b99725f856e2428e"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> program/simu1/.ipynb_checkpoints/mse_k_rho-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Burr1'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Burr1'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Burr1'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Cauchy'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Cauchy'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Cauchy'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit ('sven')",
   "language": "python",
   "name": "python38564bitsven02f7f541f1e84be0b99725f856e2428e"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> program/simu1/RMSE_moment.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/home/sven/BiasCorrection/Revision/program/simu1'"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math\n",
    "import os\n",
    "os.getcwd()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['gamma'] = np.power(res['gamma'],1/2)\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res['gamma_moment'] = np.power(res['gamma_moment'],1/2)\n",
    "res['k_n'] = res['k_n']/2\n",
    "\n",
    "plt.plot(res.k_n, res.gamma, '-k',label='Distributed Hill estimator')\n",
    "plt.plot(res.k_n, res.gamma_ub_05, '--r',label='Asymptotically unbiased distributed estimator')\n",
    "plt.plot(res.k_n, res.gamma_moment, '-.g', label='Distributed moment estimator')\n",
    "plt.ylim(ymax=0.3)\n",
    "plt.legend()\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel('RMSE')\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_mse_moment.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['gamma'] = np.power(res['gamma'],1/2)\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res['gamma_moment'] = np.power(res['gamma_moment'],1/2)\n",
    "res['k_n'] = res['k_n']/2\n",
    "\n",
    "plt.plot(res.k_n, res.gamma, '-k',label='Distributed Hill estimator')\n",
    "plt.plot(res.k_n, res.gamma_ub_05, '--r',label='Asymptotically unbiased distributed estimator')\n",
    "plt.plot(res.k_n, res.gamma_moment, '-.g', label='Distributed moment estimator')\n",
    "plt.legend()\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel('RMSE')\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_mse_moment.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  (df.groupby(['k_n'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['gamma'] = np.power(res['gamma'],1/2)\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res['gamma_moment'] = np.power(res['gamma_moment'],1/2)\n",
    "res['k_n'] = res['k_n']/2\n",
    "\n",
    "plt.plot(res.k_n, res.gamma, '-k',label='Distributed Hill estimator')\n",
    "plt.plot(res.k_n, res.gamma_ub_05, '--r',label='Asymptotically unbiased distributed estimator')\n",
    "plt.plot(res.k_n, res.gamma_moment, '-.g', label='Distributed moment estimator')\n",
    "plt.legend()\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel('RMSE')\n",
    "plt.ylim(ymax=0.2)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_mse_moment.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit ('sven')",
   "language": "python",
   "name": "python38564bitsven02f7f541f1e84be0b99725f856e2428e"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> program/simu1/Starica.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/home/sven/BiasCorrection/Revision/program/simu1'"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "os.getcwd()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-3-45b5992bec76>:9: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res1['km']  = res1['k_n']*res1['m']\n",
      "<ipython-input-3-45b5992bec76>:16: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "<ipython-input-3-45b5992bec76>:22: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res100['km']  = res100['k_n']*res100['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "res1 = df[df.m==m]\n",
    "res1['km']  = res1['k_n']*res1['m']\n",
    "res1 = res1[res1.k_rho ==int(n**0.98) ]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "res20 = df[df.m==m]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "res20 = res20[res20.k_rho ==int(n**0.98) ]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "res100 = df[df.m==m]\n",
    "res100['km']  = res100['k_n']*res100['m']\n",
    "res100 = res100[res100.k_rho ==int(n**0.98) ]\n",
    "# plt.plot(res1.km, res1.gamma,'-k',label='Distributed Hill')\n",
    "plt.plot(res1.km, res1.gamma_ub_1,'--r',label='m = 1')\n",
    "plt.plot(res20.km, res20.gamma_ub_1,'-.g',label='m = 20')\n",
    "plt.plot(res100.km, res100.gamma_ub_1,':b',label='m = 100')\n",
    "plt.xlabel(r'$k_nm$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-4-5b446fd4567e>:9: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res1['km']  = res1['k_n']*res1['m']\n",
      "<ipython-input-4-5b446fd4567e>:16: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "<ipython-input-4-5b446fd4567e>:22: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res100['km']  = res100['k_n']*res100['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "res1 = df[df.m==m]\n",
    "res1['km']  = res1['k_n']*res1['m']\n",
    "res1 = res1[res1.k_rho ==int(n**0.98) ]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "res20 = df[df.m==m]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "res20 = res20[res20.k_rho ==int(n**0.98) ]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "res100 = df[df.m==m]\n",
    "res100['km']  = res100['k_n']*res100['m']\n",
    "res100 = res100[res100.k_rho ==int(n**0.98) ]\n",
    "# plt.plot(res1.km, res1.gamma,'-k',label='Distributed Hill')\n",
    "plt.plot(res1.km, res1.gamma_ub_1,'--r',label='m = 1')\n",
    "plt.plot(res20.km, res20.gamma_ub_1,'-.g',label='m = 20')\n",
    "plt.plot(res100.km, res100.gamma_ub_1,':b',label='m = 100')\n",
    "plt.xlabel(r'$k_nm$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-5-51edc71abb88>:9: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res1['km']  = res1['k_n']*res1['m']\n",
      "<ipython-input-5-51edc71abb88>:16: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res20['km']  = res20['k_n']*res20['m']\n",
      "<ipython-input-5-51edc71abb88>:22: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  res100['km']  = res100['k_n']*res100['m']\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "res1 = df[df.m==m]\n",
    "res1['km']  = res1['k_n']*res1['m']\n",
    "res1 = res1[res1.k_rho ==int(n**0.98) ]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "res20 = df[df.m==m]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "res20 = res20[res20.k_rho ==int(n**0.98) ]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "res100 = df[df.m==m]\n",
    "res100['km']  = res100['k_n']*res100['m']\n",
    "res100 = res100[res100.k_rho ==int(n**0.98) ]\n",
    "# plt.plot(res1.km, res1.gamma,'-k',label='Distributed Hill')\n",
    "plt.plot(res1.km, res1.gamma_ub_1,'--r',label='m = 1')\n",
    "plt.plot(res20.km, res20.gamma_ub_1,'-.g',label='m = 20')\n",
    "plt.plot(res100.km, res100.gamma_ub_1,':b',label='m = 100')\n",
    "plt.xlabel(r'$k_nm$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "res20 = df[df.m==20]\n",
    "res20 = res20[res20.k_rho ==int(500**0.98) ]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "plt.plot(res20.k_n,res20.gamma_moment,'--r',label='Distributed moment estimator')\n",
    "plt.plot(res20.k_n,res20.gamma,'-k',label='Distributed Hill estimator')\n",
    "plt.plot(res20.k_n,res20.gamma_ub_1,':b', label = 'Asymptotically unbiased distributed estimator')\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single_moment'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "res20 = df[df.m==20]\n",
    "res20 = res20[res20.k_rho ==int(500**0.98) ]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "plt.plot(res20.k_n,res20.gamma_moment,'--r',label='Distributed moment estimator')\n",
    "plt.plot(res20.k_n,res20.gamma,'-k',label='Distributed Hill estimator')\n",
    "plt.plot(res20.k_n,res20.gamma_ub_1,':b', label = 'Asymptotically unbiased distributed estimator')\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single_moment'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "\n",
    "filename = 'datasets/starica_'+distribution+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "\n",
    "res20 = df[df.m==20]\n",
    "res20 = res20[res20.k_rho ==int(500**0.98) ]\n",
    "res20['km']  = res20['k_n']*res20['m']\n",
    "plt.plot(res20.k_n,res20.gamma_moment,'--r',label='Distributed moment estimator')\n",
    "plt.plot(res20.k_n,res20.gamma,'-k',label='Distributed Hill estimator')\n",
    "plt.plot(res20.k_n,res20.gamma_ub_1,':b', label = 'Asymptotically unbiased distributed estimator')\n",
    "plt.xlabel(r'$k_n$')\n",
    "plt.ylabel(r'Estimates of $\\gamma$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_single_moment'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/home/sven/.local/share/Trash/files/program.6/simu1'"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> program/simu1/distributions_MSE.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res_bias2 = (df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  (df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "res_var = res_var.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/home/sven/BiasCorrection/Revision/program/simu1'"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "os.getcwd()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEPCAYAAABsj5JaAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAABhpElEQVR4nO3deVxU9f7H8dfMMOz7DooCKoiKC7jmriguKGiSZu5bZWWZt6QytahbdtO6ZXb7dcuysszcEhUVNddyzxVEQUUWAVllZ2bO7w+SG4psMgv6fT4ePWI43znnPYPwmfM95/v9yiRJkhAEQRCEepLrO4AgCILQNIkCIgiCIDSIKCCCIAhCg4gCIgiCIDSIKCCCIAhCg4gCIgiCIDSIKCCCIAhCgxjpO4Au5eQUotHUPuzFwcGSrKwCHSSqP0PNZqi5QGRrCEPNBYabzVBzQcOzyeUy7Ows7rv9kSogGo1UpwJyp62hMtRshpoLRLaGMNRcYLjZDDUXaCeb6MISBEEQGkQUEEEQBKFBRAERBEEQGkQUEEEQhIdYXmm+1vYtCoggCMJDplxdjlqjBiC7JBdtTbouCoggCMJDQiNpOHHzNG8f/ZDf044D4GXTAplMppXj6ew23qtXrxIREUFubi62trYsW7YMT0/PKm02bNjAN998g1wuR6PREB4ezpQpUwD49NNPWbt2Lc7OzgAEBASwZMkSXcUXBEEwaPE5CWy6so2k28k0t3THxdxZ68fUWQFZsmQJEydOJDQ0lC1btrB48WLWrFlTpU1wcDBjx45FJpNRUFDAqFGj6N69O23btgUgLCyMhQsX6iqyIAiCwUstuMmWhB2cz4rFzsSWKX7j6ebaBblM+x1MOikgWVlZXLx4kdWrVwMQEhJCZGQk2dnZ2NvbV7aztLSs/LqkpITy8nKtnXoJgiA0ZTkluURd3cXRtJOYKEwIbTWcAc37YKxQ6iyDTgpIWloaLi4uKBQKABQKBc7OzqSlpVUpIAB79uxhxYoVJCUlsWDBAnx9fSu3bdu2jUOHDuHk5MQLL7xAly5ddBFfEATBoNy4ncqHJ1eCJDHQow/BLQdhaXz/KUe0RtKBc+fOSSNGjKjyveHDh0vnz5+/73NSUlKksLAwKSEhQZIkScrIyJDKysokSZKkQ4cOST179pSys7O1F1oQBMGAqNVq6XpOcsXXGrX049nNUkbBLb1m0skZiJubG+np6ajVahQKBWq1moyMDNzc3O77HHd3d/z9/fntt9/w9vbGycmpclvv3r1xc3Pj8uXLdO/evc45srIK6jQfjJOTFZmZt+u8X10y1GyGmgtEtoYw1FxguNm0nevn+C0cu3mSpb0WYqm0YLDrICiCzKLaj9nQbHK5DAcHy/tvr/ceG8DBwQE/Pz+ioqIAiIqKws/P757uq4SEhMqvs7OzOXr0KD4+PgCkp6dXbouNjSUlJQUvLy8dpBcEQdCPrOJsckpyAejXrBdP+o7Fwshcv6H+Rmd3YS1dupSIiAhWrVqFtbU1y5YtA2D27NnMmzcPf39/1q1bx+HDhzEyMkKSJCZNmkSfPn0AWLFiBRcuXEAul6NUKvnggw+qnJUIgiA8LIrKi9l1fR/7kg/Rxcmfae2fxNXCGVcL7d+aWx8ySdLSEEUDJLqwtMdQc4HI1hCGmgsMN1tj5FJpVBxM+YPoa3soLC+iu2sAo7yDsTO11Uu22rqwHqn1QARBEAyRRtJwKuMsWxOiuVWSja9da8a0HomHVTN9R6uRKCCCIAh6FJ9zhU1XtpN0O5lmlm4812kmfvY+TWIMnCgggiAIepJXepvP/vwKK2MrnY4gbyyigAiCIOhQXmk+pzLOMtCjDzYmVsztNBNvm5YodTiCvLE0nVInCILwEDiefppNV7aRUXQLAF/71k2yeIA4AxEEQdAqjaThRPqfmCiM6eTUgf7Ne9PRsT3O5o76jvbARAERBEHQktiseDYnbCe5IJWOju3p5NQBpdzooSgeIAqIIAhCo0u6ncyWKzuIy7mMg6kd09o9SaBLJ33HanSigAiCIDSStMJ0ohJ38WfmOSyU5jzeZhR9m/VCKX84/9Q+nK9KEARBh4pVxaw8uoGD145hrFAy3DOIwS36YmZkpu9oWiUKiCAIQgOpNWoUcgUmChNu5KUyyKMvQ1oOwMr4/tN/PExEAREEQWiAo2knibq6ize6z8fUyJT3giLIyirUdyydEuNABEEQ6qhMXUZBeUWRcLVwxtumJWWacgDk8kfvz6k4AxEEQaiFWqPmSNpxdlzdTTuHtkzyC6eltQfT20/UdzS9EgVEEAThPiRJ4kJWHBuvbCO9KANvG096unXVdyyDIQqIIAhCNVIK0th4OYq4nMs4mzsyx38qHR3bNYlZcnVFFBBBEIS/ySzKYtvV3ZxIP425kRnhbULp26wnCrlC39HqTVNejionB5ystLJ/UUAEQRD+UlBeyLvHlgMyglr0Z2jLAZgrDWcN8tpoysoovhQHgIV/R5Aksjb9QrP2C7VyPFFABEF4pBWUF3LuViy93LpiqbTgqbbh+Ni1wsbEWt/R6qQsM4PCc2cpPHuW4kuxSOXlmPn4YuHfEbmxMQ6jw7R2bFFABEF4pB1OOcrWxJ20tvHCydyBbq5d9B2pRpJGQ1lKCiYeHgBkrv2ewnNnUbq4YNN/ABYdOmLm61vZ3tjNXWtZdFZArl69SkREBLm5udja2rJs2TI8PT2rtNmwYQPffPMNcrkcjUZDeHg4U6ZMAUCtVvPOO+9w8OBBZDIZc+bMITw8XFfxBUF4SKg0Kg6lHMXBzA5/x3b0b94bf8d2OJk76DvafUkqFUWX4ig4dZKCP0+hzsvD+8OPMbK1xXFsOE4TnsLYxUXnuXRWQJYsWcLEiRMJDQ1ly5YtLF68mDVr1lRpExwczNixY5HJZBQUFDBq1Ci6d+9O27Zt2bp1K0lJSezatYvc3FzCwsLo1asXzZs319VLEAShCdNIGk6ln2Fr4k5ulWTTy60b/o7tMDUywd3SVd/x7qvwwnnS/vMZmuJiZCYmWHTwxzIgELlZxTxbd85E9EEnBSQrK4uLFy+yevVqAEJCQoiMjCQ7Oxt7e/vKdpaW/5s/pqSkhPLy8spb5rZv3054eDhyuRx7e3uCgoKIjo5m1qxZungJgiA0UZIkcTE7nl8TdpBckEozSzfmdppJO3sffUe7h7qggIIzpyk4fQqrwG5Y93oMYzd3LAO6YtklAPN27ZEbG+s7ZiWdFJC0tDRcXFxQKCpug1MoFDg7O5OWllalgADs2bOHFStWkJSUxIIFC/D9qy8vLS0Nd/f/9eW5ublx8+ZNXcQXBKGJSsy7xpaEHVzJvYqDqT1T202gq0tn5DLDmXZEkiSKzp8j79ABCv48DWo1Rvb2WHbsDIDS3h7X6TP1G/I+DO4i+uDBgxk8eDCpqak899xz9OvXD29v70bZt4ND3WfIdNLSfdONwVCzGWouENkawlBzQe3Z8ktu858TP3Ai5Qw2ptbMCBhPkHcfjBTa/ZNXn/esLDcPY1sbJEnizK8bKb2VhduI4Tj174tl61aNPmBRGz9PnRQQNzc30tPTUavVKBQK1Go1GRkZuLm53fc57u7u+Pv789tvv+Ht7Y2bmxupqal07NgRuPeMpC6ysgrQaKRa2zk5WZGZebte+9YVQ81mqLlAZGsIQ80FNWe7M726SqMiPS+TEK9gBnr0wdTIhJzsYr3lukOVm8PtY8fIP/YHZakptFrxCXJTU5zmzEVpZ4/MyIgSoORWgc6zVUcul9X4wVsn53EODg74+fkRFRUFQFRUFH5+fvd0XyUkJFR+nZ2dzdGjR/HxqeinHDZsGOvXr0ej0ZCdnU1MTAzBwcG6iC8IQhNwOOUobx/9kDJ1GUZyI17tNo/hXoMxNTLRdzRKriaSvPwDEl95mcyffwSNBofQMUDFB1pjJ2dkRgbXIVQrnSVeunQpERERrFq1Cmtra5YtWwbA7NmzmTdvHv7+/qxbt47Dhw9jZGSEJElMmjSJPn36ABAaGsqZM2cYOnQoAM899xweerz7QBAE/StTl6OWVJgZmeFi4YyXdUvK1OUYK4z1ep1D0mgoungBIxsbTDxaIDNSUn7rFvYho7Hu3kOrYzN0SSZJUu19Og8J0YWlPYaaC0S2hjDUXFCRLT0jj6M3TxGVuJOOju0Z7xum71g4OVmRciGB/CMHyT98GFVONtZ9++E6dQZQcbFcXxMxaqsLq+mdMwmC8Eg7ezOW1SfXk1KQRktrDwKc/fUdCYBLH67g1sHDIJNh3t4fp/FPYtGpc+X2h3EWX1FABEFoEm7cTuHXxGguZl3CwdSOGe0nEuDcSS9/mCVJovhyPAWnTuL0xARkcjmWbdogObpi3as3yruu7z6sRAERBMGgpRWmsy1xF6czz2FmZMbkTo8TaBeIUq77P1/lWbfIP3KY/COHKc/MQGZiik3f/pg0a0az0FEG2+2nLaKACIJgsHJL8/jnsY9Qyo0Y7hnEII++tHR31ssf6uLEBG78MxIAs7Z+OIwOxTKgK3IT/d/lpS+igAiCYFCyinOIzb5En2Y9sTWxYYrfePzsfbA0ttBpjvJbmeQd2I/cwgL74OGYenrh+PgTWHXrhtLRSadZDJUoIIIgGJQjqUfZc+MAHZ3aY21spdPp1SWNhsJzZ8nbv4/Cc2cBsO7TFwCZXI798BE6y9IUiAIiCIJeFZUXszvpN9rYetPOwZfBLfrTp1lPrI11P5VKxtrvyfttLwobW+xHjsKmX3+U9oY7zbu+iQIiCIJelKnL2J98hF3X91GkKkYhU9DOwRdzpRnmSjPdZLh5k5w9u7EdOBgTd3ds+vbDvK0flp27NMmR4bom3iFBEHRKrVHze9pxtl+NIa8sn3YOvoz2Ho6HlW5GZ0sqFQVnTpN38ABF588hMzLCzMsbE3d3TFt6YtrSUyc5HgaigAiCoBOSJHE68xxbE6LJKL6Ft01LprefSBu7xpltu04Z1GquvrEQVVYWRnZ2OIwOw6b/QIxsbHSW4WEiCoggCFqXXZLD6gs/kph3DXcLV57pOI0ODn5aHwQoSRIlV65QcPZPHMeOQ6ZQYD8iBKW9A+btOyCTG866IE2RKCCCIGjNnenVLZUWqDVqJrZ9nF5u3bQ+0aGmvIzbx46Ru2c3pUnXkZuZYTtwEEp7B2z7D9TqsR8looAIgqAV+5OPcCD5CBHdX8JYYcwrXZ/XybQjJdevkfLxctS3b2Ps7o7z5KlY93zskR7wpy2igAiC0GjUGjUqSY2JwhhnM0daWntQri5DKTfSWvGQJImSxAQ0xcVYdPDH2NUNc792WPfph7lfu4dyEkNDIQqIIAgPTJIkzmfFsvFKFP6O7RjbOgQ/Bx/8HHy0dkxNeTkFJ46Ts2c3pdeuYuLphUUHf+QmJrjNeVZrxxX+RxQQQRAeSEpBGhsvRxGXcxlnc0d8bFtp/Zj5Rw6T+cs61Pn5GLu64fzUFKx7Pab14wpViQIiCEKD5JXeZtvVnRxJPY6ZkSnj2oymX7NeKOQKrRyvODEBpZMTOFkhMzHB1NML28FDMG/XXnRT6YkoIIIg1EuZuow9SQfZnbSPco2KAc17M8xrMJbKxp/sUFKpuH3yOLkxuym5mohD6BjcvCdhFdgVq8CujX48oX5EAREEoc6Kyot599gKckvz6OTUgbBWw3E2b/yZaSVJInvbVnL37UGdl4fSxRWniZOweax3ox9LaDhRQARBqJFG0nAtPwlvG0/MlWb0cuuKr10brYwgL0u/ibGLKzKZjJLr1zDxaInd9CDM24lBf4ZIZwXk6tWrREREkJubi62tLcuWLcPT07NKm88++4zt27cjl8tRKpXMnz+fvn0rplKOiIjgyJEj2NnZATBs2DCefVbcaSEI2rbr+m9EJe5kcc9XcDZ3JMQ7uFH3L6lU3D51gtw9MZQkJuD5zvsYu7jg/vTcR25Cw6KiQnJycsjLyyU3N5e8vNwqX+fn51NUVERRUSGFhYUUFRVSVFREaWkpGo0atVqDJGkwNjbB0tIKKytL7Ozs+eCD97GwaPxZhXX201myZAkTJ04kNDSULVu2sHjxYtasWVOlTceOHZkxYwZmZmbExcUxadIkDh06hKmpKQBz5sxh0qRJuoosCI8kSZI4c/MipQUavGxa0tu9O87mjjiaNe463+qiQnL37iH3t72oc3NROrvgNH4iRjbWAA9t8SgqKiQpKYmkpOskJV3j+vVrf319nZyc7Ps+z9LSCmtraywsLDA3t8Da2hpXV1fMzS0wMTFBJpOjUMiRyeSUlZVSUHCb27cLUKtVqFQqrbwWnfyEsrKyuHjxIqtXrwYgJCSEyMhIsrOzsf/b4vN3zjYAfH19kSSJ3NxcXF1ddRFTEB55SfnJbLqyjfjcBDo7+TPbfzJWxpYEOHdstGNoSkqQm5oiqdVkb9uKmY8vtlOmY9HB/6HqpsrOzub8+bMkJFypLBZJSdfIzMys0s7JyZkWLVoyYMBgPDw8sLd3wMbGFltb28r/W1vbYPQABdXJyUorywDrpICkpaXh4uKCQlFxe59CocDZ2Zm0tLQqBeTvNm/eTIsWLaoUj9WrV7Nu3To8PDxYsGABrVpp/35zQXgUZBVn82tiNCfS/8RSacGMgPF0tO7UaPuXVCoKTp8iZ89ukCRavLYIIytrvJYtx8jautGOoy/l5WWcPn2agwd/5+zZM5w/f5YbN5Iqt9vZ2dOypSe9evWhRYuWtGjh+df/W2BurtulehuTQZ4jHjt2jH//+998/fXXld+bP38+Tk5OyOVyNm/ezKxZs4iJiaksSnXh4GBZ57ZOTrpfDa2uDDWboeYCke1+8ksL2Hwxmugr+5HJZIzxG0ao39BGW9CpPC+Pmzt3czN6J2VZ2Zi6uuA2cgSODhYVZxsNfO36fM8kSSI5OZlTp05V/nfhwgVKS0sBcHV1JSAggKlTp9ClSxf8/PywMYDp4rXxnskkSZIafa93ycrKIjg4mKNHj6JQKFCr1fTo0YNdu3bdcwZy+vRpXnrpJVatWkX79u3vu88ePXqwceNGmjVrVo8cBWg0tb9cbZ3uNQZDzWaouUBkq07FWI4DxCTtp1RdRg+3QEK8hmJnatuouXL37SHjh+8wb9ce28FDsPDv+MDdVLp+zwoLC7h48Txnz57h3LkznDt3lqysWwCYmJjQrl0H/P070bt3Dzw9fXFxMbwu94a+Z3K5rMYP3jo5A3FwcMDPz4+oqChCQ0OJiorCz8/vnuJx9uxZ5s+fzyeffHJP8UhPT8fFxQWAgwcPIpfLKx8LglA/Gklif/IRfO3bMMo7GDeLxvldKk64Qs7OHVh06IhNv/5Y9+qNmW9bTNzr/kFPnyRJIjExgbNn//yrK+oMCQlX0Gg0AH91Q/XG378THTt2onVrH5RKJWDYH1S0RWddWEuXLiUiIoJVq1ZhbW3NsmXLAJg9ezbz5s3D39+ft956i5KSEhYvXlz5vA8++ABfX18WLlxIVlYWMpkMS0tLPv/88we6qCQIj5rY7Hj2Jx9mdocpmBqZsKjngkYZPS5pNBSePUPOzh0UX45Hbm6OWVs/AOSmpgZfPNLSUjl69HeOHv2dY8f+qDy7sLKyxt+/I4MGDaFjx8506OCPjY2tfsMaGJ39BW7VqhXr16+/5/tffvll5dcbNmy47/O/+eYbbcQShIeeRtIgl8kpU5eTWZxNbmk+DmZ2jTb1yM3//h+3j/2Bkb0DThMmYtOnH/K/br03RPn5eRw/fpQ//vidY8d+5/r1awDY2zvQvXtPevToRZcuAbRo4Yn8IborTBvER3hBeEjduJ3K1sRoWlg1I8Q7mI6O7ejg0PaBJztUFxWRd+A3bPr0Q2FpiXWfvlh07IhV1+4GOXZDkiTi4y9x6NB+Dh06wJkzp9FoNJiZmRMY2I1x4ybQs2cvWrf2EZMy1pPh/bQFQXggGUW3iErcycmMM5gbmdHO3hcAmUyGQtbw4lGek0NuzE7y9v+GpqQEI2sbrB/rjUW7+9/soi95ebkcO/YHR44c4tChA2RmZgDQtm07ZsyYw2OP9cHfvyNKpbGekzZtooAIwkMitzSPHdf2cCT1GEYyBcEtBxHUov8D35IraTSkf7ua/D+OgEaDVbfu2AUPx7SlZ+MEbwTl5WWcOfMnf/xxhD/+OMKFC+eQJAlLS0t69uxNnz796N27L05OzvqO+lARBUQQmrjC8iJikvaz78Yh1JKaPu49GeY5GBuTht/3L0kSpampmLi7I5PL0ZSWYtt/IHZDgivW5DAAKSnJ7N+/l99/P8yJE8cpLi5CoVDQoUNH5syZS8+evenQwb/yLimh8YkCIghNWG5pHu8cXU6JqpRAl06M8g7G0azhk+ZJGg0Fp0+SGrOLgitX8PznMoydnHF7+lm9Xx+4cy1jzZoDREVtJz4+DoAWLVoyalQYPXs+RrduPbCyMtxBow8bUUAEoYkp16i4mncdH7tW2JrYMNijHx2d2tPM0q3B+5RUKvIOHyJn5w7KM9IxdXXF+anJGP1126q+iodarebPP0+xb18M+/btISUlGZlMRpcugSxYsJCBA4No3txDL9kEUUAEocnZlriLvTcO8vZjEdia2DDcK+iB96nKzyPzx+8x8WiB47PP4TWkP7eyixohbf2VlpZy9OgR9u6NYf/+veTk5KBUKunZ8zFmzXqGsWNHIUkmeskmVCUKiCAYOEmSOJ8Vi42JNS2smjPAozdt7dtga9Lw+ZXUBQXkHTxA6Y0k3OY8g9LegZZLI1H+tZiTrB5zzDWG9PR0jhw5yKFD+zly5DDFxUVYWlrSp09/Bg0aQu/efbCwqJhSw9Hx0RvxbahEAREEA3Yp+wpbE6O5mp9EN5cAprWfgK2JTYOLR2lqKrl7dpP/+2GksjLM2vqhKS1FbmKCsWvDu8Dq6871jJiYnezfv6/yeoazswsjR45i0KAgunXrIW6zNXCigAiCAUrMu05U4k4u5VzB1sSGib6P09Ot6wPt8/apk6St+hSZkRFWPXthN3goJh66u34gSRJxcRfZvXsnMTE7SUq6jlwup0uXAF588R/06dNXDOZrYkQBEQQDcjUviW1XdxGbHY+l0oLH24yir3tPlIr634oqqVTcPn4MuZkZlp27YNGuHQ5jHsemX3+MrHSzBockSVy8eL6yaCQn30ChUNCtWw+mTJnBoEFD7rsmkGD4RAERBAOQVZzDuvhNXMiKw0JpTmir4fRr9himRvW/WKwpLSXv0AFydkajys7CMiAQy85dkJua4TBylBbSVyVJEpcuxbJ9exQxMTtJTU3ByMiI7t17MmPGHAYODMLOzk7rOQTtEwVEEPRIpVEDYGZkQnphBqO9h9G/+WOYGjVsMsK8Qwe49ct61AW3MWvjg/NTk7Hwb7zlaGuSnp7Ojh1RREVt5sqVyxgZKenRoxdz5sxl4MDBYibbh5AoIIKgJ9sSdxF3Op75nedirjRnSa9XkcvqP/treVYWcnNzFGZmyJTGmHp7Yz98JGZtfLSQuqrMzAyio7ezZ88uzpw5jSRJdOzYiddfX8LQocOwtRVnGg8zUUAEQYfK1eUgk6GUG+Fm6YqkVKPSqDBWGNe7eJSmJJMdvZ3bx47iGDoG+xEhWPfoiXWPnlpKX6GoqJC9e2OIitrCsWN/oNFo8PFpy9NPP8fw4SG0NKA5sgTtEgVEEHRAkiROZZxlS8J2+rj3ZKjnQAKcOxLs1LveYxqK4i+RE72dwrNnkJmYYDtwMFY9emkpeQWVSsWxY7+zbdtW9uzZTUlJMe7uzZg582lGjBiFl5e3Vo8vGCZRQARBiyRJIjY7nq2J0STdTqGZpRueNg9262z2tq2UXr+OQ+gYbAcORmF5/zWrH8Sdi+Hbtv3Kjh3buHUrEysra0aOHMXIkaPp3DlALLj0iBMFRBC05EruVbYmRnMl9yoOpnZM9nuC7q4B9eqqkjQaCk6dIDt6B+7PPofSwRGXqdNRWFgiN9HOdB7p6TdZt+5bfv75FxISKi6G9+nTj5CQ0fTtOwATLR1XaHpEAalFaWkp6ek3adGipb6jCE1EasFNtiTs4HxWLNbGVoz3CeMx9+4Yyev+6yapVNw+dpSs7Vspv3kTpYsrqtxclA6OKO0bPtvu/RQXF3Po0H62bNnEkSMH0Wg0dOrUhTfeWMqQIcHiYrhQLVFAarFjRxTvvfc2+/Ydwdy8cdaQFh5eKQVpvHfsY0yNTAj1Hs4Aj94YK+o3HYemvJzrSxZRnpGOcXMP3J6ei2VgV2SN3F1UXl7GkSOHiI7ezv79eykqKsLJyYnp02czY8YULCwav1AJD5daC8g777zDokWLKh+vX7+e8PDwyscvvPACn376qXbSGQClUklpaSmZmRm0bOml7ziCAcovu821vCQ6OrXH3cKVcJ9Qurp0xkJpXud9aEqKKTx7FqvuPZArldj07Ydxs2ZY+Hdq9Kk94uJi+fXXTezYsZWcnBxsbGwYNmwkw4aNJDCwGwqFAicnMWGhULtaC8jGjRurFJB//etfVQrI4cOH63Sgq1evEhERQW5uLra2tixbtgxPT88qbT777DO2b9+OXC5HqVQyf/58+vbtC1ScYr/22mtcuHABhULBwoULGThwYJ2O/SDuLIGZkSEKiFC9XxOiOZVxhn/2XoSpkSn9mz9W5+eqCgvJivqVnN070RQWYtKiJcaurtgPH9moGbOzs9i+PYpff91EfHwcSqWSgQODCAkJpVev3mLVPqFBai0gkiTV+LiulixZwsSJEwkNDWXLli0sXryYNWvWVGnTsWNHZsyYgZmZGXFxcUyaNIlDhw5hamrKV199haWlJbt37+batWs89dRT7Nq1CwsL7XYr3SkgmZkZWj2O0HSUq8vZn3KEtnZtaG7lzkivIQxtOaBeo8c1JcXk7N5FQswu1IWFWHTshH1IKMauro2Ws7CwgF27otm1awfHjx9FpVLRoUNHXn99CcHBw8XIcOGB1VpA7j59bsjpdFZWFhcvXmT16tUAhISEEBkZSXZ2dpWJ1O6cbQD4+voiSRK5ubm4urqyY8cO3n//fQA8PT3p0KEDBw4cYPjw4fXOUx+OjhXrP4sCImgkDSfS/2Rr4k6yS3IY7jmY5lbu2Jna1nkfkiQhk8mQNBpydkVj27EDlkNGYnrX2fiDiI+/xPr1P7Jt268UFRXh4dGCKVOmM2LEaFq3btNoxxGEWguIWq3mjz/+qDzzUKlUVR5rNJpaD5KWloaLiwuKvxapUSgUODs7k5aWdt+ZODdv3kyLFi1w/esTWWpqKs2aNavc7ubmxs2bN2s99t85ONT9fnknp4p1lR0dLTEzM6OwMK/ye/pmKDnuZqi54MGySZLEydSzrDu3let5KXjZejC3x2Q6uvrVeR8l6RmkRW2j4EoCHd59G5mTFQ7/twqldePMipuXl8fWrVtZt24dp06dwtTUlFGjRjF58mQCAgIa9MHvYf15apOh5gLtZKu1gDg4OPD6669XPra1ta3yWBtTMR87dox///vffP31142636ysAjSa2rvg7r6A6OjoTFJSskFcVDTUi5uGmgsank2SJOJyLrM1cSfX82/gZObAtHZPEujSCblMXqd9liRdJ2fHNm6fOA4yGVZdu5N+IxOFuTkgwwka/L5pNBqOHv2dLVs2sG/fHkpLS/H2bsWCBQsZPXpMZRfVrVsF9d73w/jz1DZDzQUNzyaXy2r84F1rAdm7d2+9D3o3Nzc30tPTUavVKBQK1Go1GRkZuLnduwLa6dOneeWVV1i1ahXe3v+bHsHd3Z2UlJTKgpWWlkaPHj0eOFtdODk5iS6sR0xGUSZr4zZwOTcROxNbnmo7jh6ugSjkdV/qtfD8OVI+Xo7c1BS7ocOwHRzUKGM48vPz2LJlE+vX/0hS0nVsbGwIC3ucUaPG0L59B7Egk6AzDRoHkpiYSEJCAu3atavSrXQ/Dg4O+Pn5ERUVRWhoKFFRUfj5+d1z9nL27Fnmz5/PJ598Qvv27atsGzZsGOvWrcPf359r165x7tw5li9f3pD49ebk5Exs7AWdHEvQL5VGhZHcCDMjM3JK8whvE0rvZj1Q1mEQoKTRUHj2DFJ5OVbdumPe1g+nJ57Euk8fFI0whiguLpZ169ayY8dWSkpK6NSpC08//TxDhgRjbCyWfhV0r9bfivfee4927doRGhoKVFybeP3117G2tqaoqIhPP/2U/v3713qgpUuXEhERwapVq7C2tmbZsmUAzJ49m3nz5uHv789bb71FSUkJixcvrnzeBx98gK+vLzNnziQiIoIhQ4Ygl8t5++23sdTSHEB3c3Jy4sCBzMoLoMLDaUvCDq7kJvJywFysjC1Z0vOVOk07UrHy31Gyd2ynLDUF09ZtsOrWHZmREXZDgx8oU3FxETt37mDjxp85e/YMpqamDB8+ivHjn6Rt23YPtG9BeFC1FpCYmBimTp1a+XjFihW88cYbPPXUU2zatInPPvusTgWkVatWrF+//p7vf/nll5Vfb9iw4b7PNzc355NPPqn1ONrg5ORMcXERhYWFOitagm6UqEoxkiswkhvhau6MSqNCJalRyozqVDxunzxB5rq1qLKzMW7WHNeZc7Dq1v2BMt1ZBnbjxvVER2+jsLAQLy9vFiyIIDR0DNbWNg+0f0FoLLUWkJycHNzd3QGIj48nNze3ciDh6NGjee+997Sb0AA4OlaMBbl1K0MUkIdEubqcQ6lH2Xl9L8EtBzHQow893ALpQWCtz1Xl5SGTy1FYWSE3MUHp6ITzpKlY+Hd8oDPU27dvs337VjZuXM+lS7GYmpoyZMgwxo59gs6du4izX8Hg1FpArKysuHXrFo6Ojpw4cYIOHTpU9reqVKoGDyxsSpyd/zcWxNNTrHvQlKk1an5PO86Oa3vILc2jja03XjYt6vTcsvR0cnbtIP/wIWwHD8EpfDzm7Ttg0cG/wXkkSeL06VNs3Pgzu3dHU1JSgq+vH6+9tpjhw0OwbqTbfAVBG2otIMOHD2f+/PkMGTKE1atXM3v27MptZ86cwcPjwdY2aAr+N51Jpp6TCA11ZxDgtsRd3CrJxsu6JVP8xuNr37rW55Zcu0b2jigKTp1EplBg/VhvbPpWdNs29KwgJyeHqKjN/PrrRi5fvoyFhQUjR45m7Nhw2rUTd1IJTUOtBWTBggV88cUXHDlyhCeeeIIJEyZUbouNja3y+GH19y4soWmRJIljyX/yw5+bSStMx8PSnWc7Tqe9Q9s6/5HO2bmdoosXsB8+EtvBQRg1cAoQjUbD8eNH2bhxPXv37qa8vJyAgACWLn2XoUOHidmehSan1gKiVCp5/vnnq93294vrDzMLCwvMzMzFWJAmKDY7ns/OfIWLuRMzO0yis1OHGi+OS5JEyZXLZEdvxzHscUw8PHAaPxHnKSYozMwalCEvL5fNmzfwyy/ruHEjCWtrG8aNm8Djj4fTq1egwQ4+E4Ta1FpANm/eXOtOwsLCGiGK4ZLJZH8NJhRdWE1BTkkuN26n0NGpPX72Pvyj99O0UHrWOAhQ0mgo+PM0OdHbKUlMQG5pSfmtDEw8PDCytW1Qjri4i/z00w/s2BFFaWkpXboE8swzLxAUNFSs6ic8FGotIBEREbRs2RJHR8dqL5jLZLKHvoCAGI3elGy6so1LOVdoa++DsUJJ9+ada/yUL2k0JP0zktJrV1E6OeH81GSsH+vToCVji4uL2bt3N+vWreXs2T8xNTUjJCSU8eOfwsfH90FeliAYnFoLyJQpU4iOjsbCwoKwsDCCgoIeyVGvTk7OXLggRqMbomJVMXuTDhLg0gk3CxfCWo9AksBYcf81LiSNhqLYi5i3a49MLse612MYDR1WsfKfou7TlUBFt9f58+fYsmUD0dHbKCgooEWLlrzyyuuMGhUm7qQSHlq1FpDXX3+dhQsXcvDgQTZv3sw///lPBgwYQFhYGF27dtVFRoPg5ORMZuZeMRrdgJSpy9mffJhd1/dRpCrG1MgUNwsX7E3vv373nbXGs6O3UZaaSvMFr2Lu1w67wUPqffyCggK2bfuVX375icuX4zE1NSUoKJiwsMcJCOiKvJGXoBUEQ1OnubAUCgUDBgxgwIAB3L59m88//5wpU6bw9ddf07NnT21nNAgeHi0pKSkhPf0mrq73TgIp6I5G0nDs5imiEneRU5pLOwdfRnkH08Kq+X2fI6lU5B06QPaObaiysipGjc9+BrMGdCtduhTH+vU/sn37VoqKivDza8eiRW8xbNhIMdBUeKTUeTLF27dvs23bNjZv3kx2djZz587Fz6/u6yE0dV5eFQMIExMTRAHRE0mSOJ8Vy9bEnaQUpNHCqjlT2j2Bj13tYzkkSUPW1l9ROjjgPHEyFh3rt9Z4aWkpMTE7+fnnHzlz5jQmJiYEB48gPPxJOnTwF2elwiOpTtO5b968mVOnTjFo0CBeeeUVAgNrn+7hYePt3QqAa9cSeeyxPnpO8+hJLbjJD3G/cC0/CUczB2a0n0gX5473vSVXU15O/pFD3D76Bw7/fAu50piWby5BYWNbrz/2N24k8csv69iyZQO5ubm0bOnJggURjB4dJpaEFR55tRaQuXPn4uXlxahRozA1NeXQoUMcOnSoSpsXX3xRawENhb29A9bWNly9mqjvKI+UMnU5xgol5kozilRFTGz7OD1du973llxNWRl5B/eTE70DVU42pt6tKM/NA0wwsr3/tZG/y8vLZefOHURHb+PUqRMoFAoGDhxMePiTdO/eU5xtCMJfai0gYWFhyGQycnNzdRDHcMlkMry8vElMTNB3lEfGD7G/kFl8ixe7PI2tiQ2Le7xS4x/v8sxMkt6LRJ2fj1kbH1ymzcC8XXtMnKyhlsF6FUs3H2HLlo3s2xdDeXk53t6tee65lxg9egwuLi6N/fIEocmrtYC8//77990WFxfHqlWrGjWQIfPy8ubAgd/0HeOhllWcja2JDQq5Ai+bljiY2SMhIUNWbfFQFxVReiMJc9+2GDk6YtklEKvuPTD3bVun4xUWFrBx43p++GENN2+mYWNjw7hx4wkNHYuvr5842xCEGtRaQIqLi/niiy+Ii4ujZcuWvPDCC+Tk5PD+++9z5MiRR2IQ4R1eXt5s3ryBvLxc0f/dyHJL84i+tpcjqccY7xNG72Y9eMy9233bq4uLyY3ZRc7unSBJeH/4MXITE1wm1216nRs3kli37gc2b95IQcFtAgO78fLLCxkwYNAjOc5JEBqi1gLy9ttvc/HiRfr06cOBAweIj48nMTGRsLAwIiMj71mW9mHm5VVxIf3q1UQ6dw7Qc5qHQ05JLntvHORgyu+oJQ2PuXenveP9zx40JcXk7t1DdvQONEWFWHTugsPosDqNGpckiaNHf+fHH7/jwIHfUCgUBAUN5amnpuHv37ExX5YgPBJqLSAHDx5ky5YtODg4MHnyZAYMGMD333//SA0ivOPOnViigDy41IKbxCTt53j6aQC6uXRhhFcQjmYONT6vLC2NWxt/waJjJxxGj8HU07PWYxUVFbF+/U/8+ON3JCYmYGdnz+zZzzJu3HicncW1DUFoqFoLSFFREQ4OFb/Urq6umJubP5LFA8DNzR0TExOuXhUX0hsqteAmvyZGc+7WRYzlSvo3e4yBHn1xMKv+DilVfj65MbvQlJXiPOEpTL288XznPYzrMBYnOfkG69b9wJYtG8nPz6ddu/ZERr7P0KHDxWSGgtAIai0gFXen/FFlIsW7H/fq1Us76QyMQqGgZUtPcSvvA0gtSONKbiIjvIbQv/ljWCqrXwOj/FYm2TujyT90AEmlwqpbj8ppZGoqHne6qX766Xv279+HQqFg5MiRjBkznk6dxLKwgtCYai0gDg4OvP7665WPbW1tqzyWyWTs2bOn1gNdvXqViIgIcnNzsbW1ZdmyZXje1f1w6NAhVqxYQXx8PJMnT2bhwoWV2z799FPWrl2Ls3PF4k4BAQEsWbKk1uM2Ni+vVpw9+6fOj9tUqTVqfrq0CWdzR4a0HECASyfaObTFXHn/tTXyfz/MzdVfgUyGda/e2A8bXusZR3FxEVFRv/Ljj9+TmHgFOzt7Zs16hnHjJtChQ2ux5oYgaEGdRqI3hiVLljBx4kRCQ0PZsmULixcvZs2aNVXaeHh48O677xIdHU1ZWdk9+wgLC6tSVPShv3szel67RnLSdZq3aKnXLIZMrVGjkCtQyBUUqYopU1f8POUyebXFozjhCjKlEtMWLTHz8cV28BDshgSjrOUmjZSUZNat+4FNmzZw+3Y+fn7tePvt9wgOHiG6qQRBy+o8F9aDyMrK4uLFi6xevRqAkJAQIiMjyc7OrnIXV8uWFX+QY2Jiqi0ghsC3tQ/qc+c4szua5jOf1nccg6PWqPk97TjR1/Yyr8scnM0dmdVhUrVdR5IkUXTxAtnboyi+FIdlYFfcn30epYMjzuOfvO8xJEni1KkTfPfdavbv34dcLicoKJgnn5wkuqkEQYd0UkDS0tJwcXFB8dc6CwqFAmdnZ9LS0up1G/C2bds4dOgQTk5OvPDCC3Tp0qVeORwc6j5TqpOTVbXftx4VzIlNG8g5d+a+bbRNX8etiSRJ3Ci/zvdnNpKcn4avYyusbU1wsqk+a/aJkyStXUdhQgLG9vZ4zpiK69AhNS4bq9Fo2L17NytXruTUqVPY29vzwgsvMHnyZNzd3WvMZ4jv2R2Gms1Qc4HhZjPUXKCdbDopII1hwoQJPPPMMyiVSg4fPszcuXPZvn07dnZ1m98IICurAI3m3lUV7+bkZFVDn7kxt42MMEq7SVpaDkZGun0La86mH1fzrrMzeQ/n0uNwMnNgdofJdHLqgKxMViWrpFKBXI5MLifr/CXKCgpwmTIdq16PIVcqyS5QQcG9r628vIxt27ayZs3XJCYm4O7ejIiINwkNHYvZXwWnpvfEEN+zOww1m6HmAsPNZqi5oOHZ5HJZjR+8dfLXz83NjfT0dNRqNQqFArVaTUZGBm5udZ8W3cnJqfLr3r174+bmxuXLl+nevbs2ItesuQeti4u5cP4snR7h8SAJudfYcS2G2Ox4rIwtGNdmNH2b9cRIXvWflaa0lLz9v5GzOxrH8PFYd++J3dBg7IePRFbDoktJSdf59ddNbNmykczMDHx82vLeex8yZMgwnRduQRDupZPfQgcHB/z8/IiKiiI0NJSoqCj8/Pzq1X2Vnp5eOaFdbGwsKSkpeHl5aStyjZr37cfu0ycpPnTgkS0gMUn72XRlG5ZKC8JajWBspyHczi2v0kZSqcjdu4es7VvRFBRg5uOL0q5iTJFcWf10IUVFhezevZNff93IyZMnkMvl9OrVh6VL3+Wxx/qI6xuCYEB09jFu6dKlREREsGrVKqytrVm2bBkAs2fPZt68efj7+3PixAlefvllCgoKkCSJbdu28e6779K3b19WrFjBhQsXkMvlKJVKPvjggypnJbrk0n8g0V9+jvzY78zmJb1k0IfMoiw0aHAxd6KzUwdkyOjTrCcmCmNMlabcpmoBSfn0Y4ounMe8XXscRodh1rpNtfstLS3ljz8Os2fPbmJidlJUVESLFi154YX5hISEiZlwBcFAyaS/jwh8yDXONZAK//nPSr758nO27z6AvX3N0280Jn31s6o0Kt488h4trT14puO0anPdvJpG7m97sR1ccTG88MJ5kDRYdLh3nilJkjh//iybN29g587tFBQUYGlpxeDBQwgLe5zOnQMa7WzjYeyb1jZDzQWGm81Qc0ETvwbyMBqo1uDfriMHDvxGWNjj+o6jFbfLCjiceoyhLQdgJDdiarsJuFncezagys3latRG0nbsRCotxdi9GVYBgVi073BP27y8XLZt+5VNm37h8uV4TE1NCQoKZsSIELp164HyPl1bgiAYHlFAGsjZ1w/Z6VPs+m3vQ1dAbpcVsCfpAPuTD1OuUeFj5423jSdt7at2QUkqFRk//kD+4YNIGg1W3XpgP2IkJs2aV20nSZw8eZyNG9cTE7OTsrIy2rXrwKJFbzFs2EgsLet+e7UgCIZDFJAGsvDvSOZPP6C8coXS0tKHYtRzZeFIOUK5upxAl06M8AzCxcK5SjtVXh5GNjbIjIwov5WJde8+tHoynAKjqvNa5eTksGXLRjZtWs/169ewtLQiLGwcY8eG07atny5fmiAIWiAKSAMZu7hQ5upKv5ISjh39nb79Bug7UoPll90mJmk/B5N/p1yjItClE8M9B+N6V3dVydVEsrZHUXTuLJ7v/QulnR3NXnwZmVyOmZMVBX/1sV67lsgPP6xh69bNlJSU0KVLILNmPUNQUHDluA1BEJo+UUAegHvwCIy//Zp9O3c02QKy+/pvbLu6C5VGTVeXzgzzHIzrXWccZTdvcmvDegpOn0RuboHd8JHITSquVdwZxyFJEsePH+W771Zz4MBvGBsbM3JkKE89NYXW97n7ShCEpk0UkAdg26Mnmzf+zLr9e3kyPx9ra2t9R6qTzKIsbEysMFYYY2VsSaBLZ4JbDsTZ/N7botWFhVx/602QK3AIHYPdkKHITf93FlFeXs6uXdH89NMazp07h52dHU8//RxPPPEkDg6OunxZDVZcXEhBQS5qtUrnx87IkKPRaHR+3NoYai4w3GyGmgtqyybD2NgUOzunet/5KG7jrUZ9bnmLi4tlwoQxPP/8S8ya9cyDRqzVg94qmF6USeQfHzKuzWgGePSutk3pjSQKz5/HfvgIAPIOH8Kigz9GNjaVbfLz89iw4Wd+/PF7MjLSad26NU8+OYWRI0djamra4HzaUNN7VlxcyO3bOdjaOqFUGut8oKKRkRyVyvD+6BhqLjDcbIaaC2rOJkkacnNvYWRkjJWVbZVt4jZeLfP18eW5Hr25smUTxU9NNcg+/hu3U7hxO5XH3LvhYu7EOJ/RdHHyv6dd6Y0kbm3aQOHZM8jNzLDu3Qcja2tsevcBKiYzPHnyOFu2bCQmZhclJcX06NGLxYsjCQ0dTlZWoa5f2gMrKMjF1tYJY+OmfxOEIDSETCbHysqO7Oz0ewpIbUQBeUAyuZzebu50Kytl20/fM276bH1HqnTjdio7ru7mzK0LWBtb0c2lM0qFkgHNq555qG7nc2v9OvJ/P4LczByHsLHYDhyMwqLirqrs7Gw2bFjH5s0bSElJxtLSkhEjQhg//il8fdsCIK9hTitDplarxNgT4ZGnUBih0ajr/TxRQBpB6+deID7iFdi1k7yxT2Dzt64efbiWn0T0tT2cuxWLmZEZI72GMKB5H5QKZWUbSZJQ5+dX3I6rUFBw9gx2Q4dhPyKksnAkJibw/fffEBW1hbKyMnr06MXcuS8yaFCQQZ5pNZSYX0t41DX0d0AUkEZg7OSM0aDBdNy3l6h/vcdT77yv8wySJHElN5Gd1/cRmx2PhZE5IV5D6d+8d5UVADXl5eQfOUzunl3IjJS0eHMpCnMLvJctR25i8tfdVH/w7berOXRoPyYmJowePYannpqKl5e3zl/XoywxMYGlS19n6tSZHD36O6+++oaYhVgwKOJfYyPxfXISfxw5TJvkG8Sc2kVQwFCdHVulUfHhiZXcKEjFSmlJWKsR9G3WE1Oj/13MllQq8v84QtbWLaiysjBp0RK7oKEgSSCToZbLid6+lTVrVhMXdxF7eweeffYFwsOfrNesyULjiY29wMKFb7Jt2xasrKxE8RAMjvgX2Uhkcjk+8+azaM1S5LkxmKRY07dZT60dLzHvGlfzkhjcoh9GciN87dvQp1lPursGYKy4t0//9snjpH/zNSaeXrhMmY55u/bIZDLy8/PZsmUDP/ywhps30/Dy8mbx4khGjhz9UIyub8pGjhwNQPtq5hQzdNOmTeSLL77GxMSUr776gilTZqBUVnSh9unTlV27DmBubq7nlLBy5cfs37+XtLRU1qz5CW/v1jo9flLSdd59dyl5eXnY2NiwaNFbeHi0qLbtuHGjMDY2rrzh49lnX6BHj166jHsPUUAakYNvWwYHjmHDxe38xEaMZAp6uXdrlH0XlBUSmx3PYLuKonQp+woxSfvp4RaIpdKCMa1HVmlflp5OdvQ2TD1aYDsoCMuAQJq9tADzv/4YHTv2Bxs3rmffvor15wMDu/H664vp06d/k70gLhiOb75ZW/n16tVf8uSTkysLiCHp23cA4eETeO45/dz88uGH7zF2bDjBwSPYuXM7//rXP/nkk//ct/077yzTeZGriSggjWxsWDhJMzdTZFvCD6xHLpPTwy2w3vvRSBqSbidz4VYcF7IvkZSfjISEs70NLY29GeDRh6AW/ateGNdoKLp4gdx9eyg8ewaZQoHSrqL7Sa40Rt2iJWvXfsf69T9y7dpVbGxsGDNmHKGhY2nXrul9yn1Y5eTkMHPmJObPf4W+fQcAsGNHFIcPH8DISMlrr72JiUndxtosXfpGvdrXZvPmDSQkXGHBgoVcvHieOXOm8eWX3+Ln154PP3yfNm18CA0dW3mW8fnnnwLw7LMzkMnkfPrpFwD88stPHDjwG3l5eTz33DwGDBh8z7FWrfqErKxMcnPzuHYtka5duxMcPII1a77m+vVrjBoVxowZcx7o9XTq1LnObTUaDc8+O5PS0lKSkq7j6uqKsbEJgwcPZfLkafU+dk5ONvHxcXz00WcABAUF89FHH5CTk1Ovpbr1SRSQRiaXyxn61AyKf/yWXYMd+Y6fOZcVSysbT1rZeNLM0g2FXHHP8yRJIq8sn6T8ZM7diuV8Viz5ZbeRIcPT2oMRXkG0c/AlwM2PrKxCzP66vqEuKkRuZo5MJiN99Vfk/34YhZU19iNHYTtgEEa2tly5cpmffvqeqKhfKSkppmPHzrz77gcEBQWLbioDZGdnx4svLiAmZid9+w4gLy+X1au/5LPPvmT58vfrVQxKSoobrXgAdO3anZ9/rji7OHnyOB06dOTEieP4+bXn5MljPPnkpCrtFyxYyKZN6/n886+rdFlZWFjw3/+u4ezZP1m8+LVqC0h8fBxWVta8//5yysvLCAkZio2NLZ98sork5BRmzpx8TwFZtOhVkpOTq81+p0utoeRyOV98sRqAYcMG8p//fI219b13XNY1Q3p6Oo6OzigUFX8PFAoFjo5OZGSk37eAvPXWm4CEv39nnn76OaysrBr8ehqDKCBa0CFoCFuTr9NjZwzxjzlyWXWR0xlnAWjv0Ja5nWYA8PX5H2hr78Nj7t0oUZfwxuF3ATBVmNDOwRd/x3a0c/DFUvm/WW5VeXnkHf6d4iuXKUm4QllqKl7v/QulkxPWffth0bETFp27UKpScfCPI/z00/ccPfo7JiYmDB8ewvjxE/Hza6/7N6WJ2Lp1M5s3b9DKvsPCHmfUqLA6tW3Txpevvqr4tL5q1Sd/3czggFyuoLS0hOXLlzFs2EgCArredx9qtbpe7ePiLrJy5cckJibQqlVrunfvyeTJ06u0ad7cg9LSUjIy0jlx4jhz5sxlzZqvGTp0GOXl5TS7ayr/+xk8OBiA9u39uXUrs9oZrS9fvsTXX/+AUqlEo1GjUMiZPn12ZRdrdVMHvfPOB3U6/oNITU3BwsKi2uKhzQyfffYlLi6ulJWV8ckny/noow9YvDhSK8eqK1FAtGTUtFmcbtse+38vJ+h4AT/bm+ETNhhP5//dCluqLiWrJBsAMyMzJvo+jpO5A942nhjJ//ejkTQaZHI5BWf+JH7lv0GSkJtbYNaqFVbdeyJTKikqKuRsdhYnTx7nxKp/c+7cWVSqclxcXJk372XGjAlvMqfFAri6upGRkcGpUye4cuUyr776BikpyVhYWBAZuZjp0+fQqlXNfeH1bd+2bTtWrvw/Xn31JVas+OS+U18EBnbjyJGD5ORkERDQlY8++oDffz9UY3G6m7FxxY0edz59q9VVB7HdvJmGubkFLi6uAFy+fJlWrdpUjj+Kj4/Dx6ftPfvV5hnIHQkJl/Hx8b3v9rpmcHFx4datDNRqNQqFArVaza1bmTg7V7+E8533wtjYmDFjwomIePkBX8mDEwVEi7r07EXbTmvY9MXnRP/yI7/s2sccHz/y/DsSOOZxnm43GfnfLiw+5hJIwamT5GXGUp6ZQXlGBmUZ6dgPG4Fd0FDMWrWmxcQJlHp4c1Ol4vz1q5w7d4bTP35HXNzFyn+Ifn7tmTRpKt269aB7954GefHSUI0aFVbnswRtksvluLu78/bbb/L++8tRKBRcu3a1cjxIbcUAqHd7gJKSEkxNax4kGhjYjS+//LzyDiB//058//23zJkzt9r25uYWFBYW1Ouuq0uX4ipnOah4HFtlDZm7t9/RmJ/+IyMX06/fQPr3H1jl+5mZmTg6Ot/nWXXPYGdnT+vWPsTE7CQ4eAQxMTtp08a32g96xcXFqNVqLC0tkSSJmJidtG7tU78XpAWigGiZmZk5E19awJin57L/tz3IN/xCy+vXufXxCtIBSSajsKUntuMn0NKjBWn//QI0GhQ2NigdnVB4eZN8+zY71q7h2LGjXLlyiZSUFO7MgWliYkKHDh2ZPn02XboE0qlTF7HC30OiRQtP2rfvSNu27YCKdVbeeGMp69atJSAgEHPzqgt4qVQqbt++XfkHqL7toeKTv6urW425AgO7ERm5mMDA7n897s6vv24iIKD6Ow4nTHiKefOewcTEtPIiem3i4+Pw9f17wYilS5fAv22/xIQJE+u0r5p8/PG/2L9/H9nZWbz00nNYW9vw/fc//3XMOMLDJ9zznM6du7Bu3Q8sW/YuCxe+8UDHf+WV13nnnSWsXv1frKysePPNtyq3/eMf85g16xnatm1HdnYWixa9ikajQa3W4OnpxYIFEQ907Mags9l4r169SkREBLm5udja2rJs2TI8PT2rtDl06BArVqwgPj6eyZMns3DhwsptarWad955h4MHDyKTyZgzZw7h4eH1yqCN2Xgb4tzRPzi2aT2ytDTycnO4lJ/HHznZKJVKOrdoSZFCQUFpKWlpqZSVlVU+r3lzD7p2DcTNzQNPT288Pb3w9vY2iLmctP2ePYiast28eR1X15Y6TvQ/Nc2S+uKLzzJ9+mw6dw4AKj4RL1iwkOvXr7Fhw88sWvQWe/fGkJqaTHZ2FmFh49iwYR3z57963/ZFRUX8/PNacnNzGThwMHv37q5sDxVr1s+b9ywvv/wKnToFaP8NaABdzHqbl5fLkiWv8/HHq+r8nKY6G+8d1f0u1DYbr84KyJQpU3j88ccJDQ1ly5YtbNiwgTVr1lRpc/36dYqKioiOjqasrKxKAdm8eTNbt27lyy+/JDc3l7CwMNauXUvz5nW7aAeGU0D+TqVScf36NS5diiU+/hLJyTdQqVQolUrc3Zvh7t4MNzd3WrVqTbNmzQ32D7Wh5oKmWUAkSWLEiMFs2BBVY9fPt99+xcSJU/jhh2/x9PTCxsa2yif1u23duplu3XoQG3uBq1cT6dIlsNr2Tf2PoT4Yai7QXgHRSRdWVlYWFy9eZPXqilvgQkJCiIyMJDs7u8o0GS1bVoSPiYmp8skbYPv27YSHhyOXy7G3tycoKIjo6GhmzZqli5egNUZGRrRq1ZpWrVozYsQofccRDIRMJmPHjr21tpMkqfIaV3W3wt4tNTWF/fv3UlJS8sBjKARBJwUkLS0NFxeXKvc7Ozs7k5aWVud5ltLS0nB3d6987Obmxs2bN7WSVxCaimnTZlX5f21MTU0ZP/4pbUYSHiGP1EX0mk7F7ubkpN8BOjUx1GyGmgvuny0jQ46RkX6nbtHl8WfOrPuUHfp+X2piqNkMNRfUnk0ul9f7d1gnBcTNzY309PQq9ztnZGTg5lbz3R537yM1NZWOHTsC956R1IUhXgOpL0PNZqi5oOZsGo1Gr/3Whtpvbqi5wHCzGWouqFs2jUZzz+9JbddAdFIuHRwc8PPzIyoqCoCoqCj8/PzqNU34sGHDWL9+PRqNhuzsbGJiYggODtZWZEEQBKEWOjvfWrp0Kd9//z3BwcF8//33vPVWxf3Os2fP5ty5cwCcOHGCfv36sXr1an766Sf69evHwYMHAQgNDaV58+YMHTqUJ554gueeew4PDw9dxRcEQRDuorPbeA2B6MLSHkPNBU3zNl59M9RcYLjZDDUXaO82XsO94iMIgiAYNFFABEEQhAYRBUQQBEFoEFFABEEQhAYRBUQQDFRiYgJTpoxnz55d/POfb6FSqfQdSRCqEAVEEAxUbOwFFi58k5Mnj2NlZYWR0SM1cYTQBIh/kYJgoEaOHA1A+/Yd9Jyk/qZNm1i5+t5XX33BlCkzKid97NOnK7t2HajXAlPakJeXS2TkYlJSklEqlTRv3oJXXnm9cn2UpKTrvPvuUvLy8rCxsWHRorfw8Gihs3z1Of64caMwNjbG2LhiWeBnn32hcsEvbRJnIIIgNLpvvllbuXTr6tVfUl5erudE95LJZEycOIUff9zImjXraNasOf/5z6eV2z/88D3Gjg3np582MnZsOP/61z91mq++x3/nnWV8881avvlmrU6KB4gCIggGJycnh7FjR3Lw4G+V39uxI4pFi15l6dI3KC0tqfO+6tu+Nps3b2D58mUAXLx4nj59uhIbewGADz98ny1bNgIVZxlFRUWVbZ99dgbTpk3k9u2KAZ2//PITs2ZNITw8lN9+21PtsVat+oTIyDdZsGAejz8ewnvvvc2pUyd4/vlnGDNmBF9//X8P9FqsrW2qrOPevn2Hyhm+c3KyiY+PIyioYrqkoKBg4uPjyMnJqXZfGo2GWbOmMm3aRAYN6s3EiY8zbdpEvvvumwZlq+/x9UV0YQmCgbGzs+PFFxcQE7OTvn0HkJeXy+rVX/LZZ1+yfPn7lZ/s66KkpLhe7WvTtWt3fv55LQAnTx6nQ4eOnDhxHD+/9pw8eYwnn5xUpf2CBQvZtGk9n3/+dZUuKwsLC/773zWcPfsnixe/Vu1aJvHxcVhZWfP++8spLy8jJGQoNja2fPLJKpKTU5g5c/I9a5osWvQqycnJ1Wa/06VWHY1Gw6ZNG+jTpx8A6enpODo6V1mCwtHRiYyM9GrXLJfL5fz3v9+iUmkYNmwg//nP11hb29zTrq756nt8gLfeehOQ8PfvzNNPP4eVlfZnxxYFRBDucuOD9+75nlW37tgOHIymtJSUf6+4Z7t17z7Y9O6L+vZtUj9fec922wGDsOreo84Z2rTx5auvKtYPX7XqE8LDn8Te3gG5XEFpaQnLly9j2LCRVT5B302tVterfVzcRVau/JjExARatWpN9+49mTx5epU2zZt7UFpaSkZGOidOHGfOnLmsWfM1Q4cOo7y8nGbN6rZC6ODBFZ+s27f359atTEpLSzExManS5vLlS3z99Q8olUo0GjUKhZzp02cjl1d0nFhbW9+z33fe+aBOx7/bRx/9C3NzMx5//IkGPf+O1NQULCwsqi0e0PB8tfnssy9xcXGlrKyMTz5ZzkcffcDixZFaOdbfiQIiCAbI1dWNjIwMTp06wZUrl3n11TdISUnGwsKCyMjFTJ8+h1atWte4j/q2b9u2HStX/h+vvvoSK1Z8ct+5kwIDu3HkyEFycrIICOjKRx99wO+/H6qxON3N2NgYoPITtlqtrrL95s00zM0tcHFxBeDy5cu0atUGMzMzoOLsxMen7T37bcgZyMqVH5OcnMSyZR9VFicXFxdu3cqosgTFrVuZODu71Pi6EhIu4+Pje9/tdc1X3+PfeZ+MjY0ZMyaciIiXa8zZWEQBEYS7eLz62n23yU1MatyusLKqcXtdyeVy3N3defvtN3n//eUoFAquXbvK0aO/8+qrb9RaDIB6twcoKSnB1NSsxjaBgd348svPKy/U+vt34vvvv2XOnLnVtjc3t6CwsKBed11duhSHr2/bvz2OpW1bv/tuv6O+n/C/+OIzLl2K5V//+ndlUQOws7OndWsfYmJ2Ehw8gpiYnbRp41vZfRQZuZh+/QbSv//AKvvLzMzE0dH5vsera77ajv93xcXFqNVqLC0tkSSJmJidtG7tU6fjPChxEV0QDFSLFp707TuAtm3bAXDtWiJvvLGUjRvXU1RUeE97lUpV5SJrfdtDxSd/V9eaF3oLDOzGzZtpBAZ2/+txd27eTCMgoFu17SdMeIp5856pchG9NvHxcfj6/r1gxFZ5HB9/qdoCUh+JiQl8991qbt3K5JlnKi7yv/baPyq3v/LK6/zyyzomTBjLL7+s45VX/vfB4NKlOFxc7j0b6Ny5C8eO/c6yZe8+ULbajv+Pf8wjLu4iANnZWbzwwhymTp3A5MnjuXEjiQULIh74+HUhpnOvRlOdmlyfDDUXNN3p3F988VmmT59N584BQMWn3gULFnL9+jU2bPiZRYveYu/eGFJTk8nOziIsbBwbNqxj/vxX79u+qKiIn39eS25uLgMHDmbv3t2V7aFibMS8ec/y8suv0KlTgPbfgAbQ97TpeXm5LFnyOh9/vKrK9/Wdqybams5dFJBqNNU/hvpkqLmgaRYQSZIYMWIwGzZE1dj18+23XzFx4hR++OFbPD29sLGxpUuXwPu237p1M9269SA29gJXrybSpUtgte2b+h9DfTDUXKC9AiKugQiCAZLJZOzYsbfWdpIkVY7wru5W2Lulpqawf/9eSkpK7rkFVhDqSxQQQWjCpk2bVeX/tTE1NWX8+Ke0GUl4hIiL6ILwCJk6daa+IwgPEVFABEEQhAbRWRfW1atXiYiIIDc3F1tbW5YtW4anp2eVNmq1mnfeeYeDBw8ik8mYM2cO4eHhAHz66aesXbsWZ+eKe6wDAgJYsmSJruILgiAId9FZAVmyZAkTJ04kNDSULVu2sHjxYtasWVOlzdatW0lKSmLXrl3k5uYSFhZGr169aN68YnqEsLAwFi5cqKvIgiAIQg100oWVlZXFxYsXCQkJASAkJISLFy+SnZ1dpd327dsJDw9HLpdjb29PUFAQ0dHRuogoCIIg1JNOCkhaWhouLi5VZpZ0dnYmLS3tnnbu7u6Vj93c3CqnVwbYtm0bo0aNYsaMGZw+fVoX0QVBEIT7aDK38U6YMIFnnnkGpVLJ4cOHmTt3Ltu3b7/v1MbVqWlAzN2cnLQ/FXJDGWo2Q80F98+WkSHHyEi/95Lo+/j3Y6i5wHCzGWouqD2bXC6v9++wTgqIm5sb6enpVWaWzMjIwM3N7Z52qampdOzYEah6RuLk5FTZrnfv3ri5uXH58mW6d+9e5xxiJLr2GGouqDmbRqPR6+hhQx29bKi5wHCzGWouqFs2jUZzz+9JbSPRdVIuHRwc8PPzIyoqCoCoqCj8/Pywt7ev0m7YsGGsX78ejUZDdnY2MTExBAdXrBuQnp5e2S42NpaUlBS8vLx0EV8QBEGohs66sJYuXUpERASrVq3C2tqaZcsqlrqcPXs28+bNw9/fn9DQUM6cOcPQoUMBeO655/Dw8ABgxYoVXLhwAblcjlKp5IMPPqhyViIID5vExASWLn2dqVNnVk7LbmTUZHqdhUeAmEyxGk21O0afDDUXNM3JFAG2bfsVT09vtm3bgpmZGS+8oJtFgmrLpW+Gms1Qc4GYTFEQHjkjR44GoH37DnpOUn/Tpk2sXGHvq6++YMqUGZWTPvbp05Vduw7Ua4EpbVm58mP2799LWloqa9b8hLf3/xbeSkq6zrvvLiUvLw8bGxsWLXoLD48W993m5eWps9w1ZbvbuHGjMDExQamsWDDr2WdfqFwM7EEZ7i0DgiA0Wd98s7ZyedbVq7+kvLxcz4mq17fvAFau/L9qF9H68MP3GDs2nJ9+2sjYseH861//rNM2Xajv8f/5zw/45pu1fPPN2kYrHiAKiCAYnJycHMaOHcnBg79Vfm/HjigWLXqVpUvfoLS0pM77qm/72mzevIHlyyuuX168eJ4+fboSG3sBgA8/fJ8tWzYCFWcZRUVFlW2ffXZGlRUJf/nlJ2bNmkJ4eCi//ban2mOtWvUJkZFvsmDBPB5/PIT33nubU6dO8PzzzzBmzAi+/vr/Hvj1dOrUuXI98b/LyckmPj6OoKCKm3iCgoKJj48jJyenxm3V0Wg0PP30dKZNm8igQb2ZOPFxpk2byHfffdOgzPU9vjaJLixBuMvHp/5Ta5sOjn4Etehf2b6HW1d6uXWloKyQ/57/rtrnvBTwTJ2Ob2dnx4svLiAmZid9+w4gLy+X1au/5LPPvmT58vcrP9nXRUlJcb3a16Zr1+78/PNaAE6ePE6HDh05ceI4fn7tOXnyGE8+OalK+wULFrJp03o+//zrKl1WFhYW/Pe/azh79k8WL36t2rVM4uPjsLKy5v33l1NeXkZIyFBsbGz55JNVJCenMHPm5HvWNFm06FWSk5OrzX6nS60u0tPTcXR0rjL42dHRiYyMdCRJqnZbevpNrKxs7tmXXC7niy9WAzBs2ED+85+vsba+t11ds9eU7X7j4pYseQNJkvD378zTTz+HlVXjjNkSBUQQDFCbNr589dUXQMUn8fDwJ7G3d0AuV1BaWsLy5csYNmwkAQFd77sPtVpdr/ZxcRdZufJjEhMTaNWqNd2792Ty5OlV2jRv7kFpaSkZGemcOHGcOXPmsmbN1wwdOozy8nKaNWtep9c3eHDFp+f27f25dSuT0tJSTExMqrS5fPkSX3/9A0qlEo1GjUIhZ/r02cjlFR0n1tbW9+z3nXc+qNPx9SE1NQULC4tqiwdoL/tnn31Js2buFBWV8Mkny/noow9YvDiyUfYtCogg3KWuZwrVtbc0tqj386vj6upGRkYGp06d4MqVy7z66hukpCRjYWFBZORipk+fQ6tWrWvcR33bt23bjpUr/49XX32JFSs+ue9dO4GB3Thy5CA5OVkEBHTlo48+4PffD9VYnO5mbFxxQffOp2i1Wl1l+82baZibW1R2L12+fJlWrdpgZmYGVJyd+Pi0vWe/jXUG4uLiwq1bGVUGP9+6lYmzswsgVbutuq6wv0tIuIyPj+99t9c1e83ZqnstFbmMjY0ZMyaciIjGu5tPFBBBMEByuRx3d3fefvtN3n9/OQqFgmvXrlaOB6mtGAD1bg9QUlKCqalZjW0CA7vx5ZefV16M9ffvxPfff8ucOXOrbW9ubkFhYUG97rq6dCkOX9+2f3scS9u2fvfdfkdjfYq3s7OndWsfYmJ2Ehw8gpiYnbRp41vZRXS/bSqVhsjIxfTrN5D+/QdW2WdmZiaOjs73PWZds9eW7e+Ki4tRq9XY2lojSRIxMTtp3dqnHu9EzcRFdEEwUC1aeNK37wDatm0HwLVribzxxlI2blxPUVHhPe1VKlWVC6n1bQ8Vn/yruyPp7wIDu3HzZhqBgd3/etydmzfTCAjoVm37CROeYt68Z6pcRK9NfHwcvr5/LxixVR7Hx1+qtoDU18cf/4sxY0aQmZnBSy89x6RJT1Rue+WV1/nll3VMmDCWX35ZxyuvvFanbZcuxeHicu/ZQOfOXTh27HeWLXv3gXPXdPx//GMecXEXAcjOzuKFF+bw1FNPMHnyeG7cSGLBgogHPv4dYiBhNZrqoDh9MtRc0HQHEr744rNMnz6bzp0DAIiMXMyCBQu5fv0aGzb8zKJFb7F3bwypqclkZ2cRFjaODRvWMX/+q/dtX1RUxM8/ryU3N5eBAwezd+/uyvYAeXm5zJv3LC+//AqdOgVo/w1oAEMdsGdkJCcrK5slS17n449X6TtOFdoaSCgKSDWa6h9DfTLUXNA0C4gkSYwYMZgNG6Jq7Pr59tuvmDhxCj/88C2enl7Y2NjSpUvgfdtv3bqZbt16EBt7gatXE+nSJbDa9ob6RxoMN5uh5gIxEl0QHikymYwdO/bW2k6SpMoR3tXdCnu31NQU9u/fS0lJyT23wApCfYkCIghN2LRps6r8vzampqaMH/+UNiMJjxBxEV0QHiFTp87UdwThISIKiCAIgtAgooAIgiAIDSIKiCAIgtAgooAIgiAIDSIKiPCIkyFJhnnvviDoSkOHA4oCIjzSjI1Nyc29hUpV3uBfIkFoyiRJorAwHyMj43o/V4wDER5pdnZOFBTkkZ2djkajrv0JjUwul6PRGN4ZkKHmAsPNZqi5oPZsRkbG2Nk51Xu/ooAIjzSZTIaVlS1WVrZ6Ob6hTgFjqLnAcLMZai7QXjaddWFdvXqV8ePHExwczPjx47l27do9bdRqNW+99RZBQUEMGTKE9evX12mbIAiCoHs6KyBLlixh4sSJ7Ny5k4kTJ7J48eJ72mzdupWkpCR27drFunXr+PTTTysXWKlpmyAIgqB7OunCysrK4uLFi6xeXbEucEhICJGRkWRnZ2Nvb1/Zbvv27YSHhyOXy7G3tycoKIjo6GhmzZpV47a6kstlWmmra4aazVBzgcjWEIaaCww3m6HmgoZlq+05OikgaWlpuLi4VFkE3tnZmbS0tCoFJC0tDXd398rHbm5u3Lx5s9ZtdWVnZ1HntjVNYaxvhprNUHOByNYQhpoLDDeboeYC7WQTt/EKgiAIDaKTAuLm5kZ6ejpqdcVtkmq1moyMDNzc3O5pl5qaWvk4LS0NV1fXWrcJgiAIuqeTAuLg4ICfnx9RUVEAREVF4efnV6X7CmDYsGGsX78ejUZDdnY2MTExBAcH17pNEARB0D2dLWmbkJBAREQE+fn5WFtbs2zZMry9vZk9ezbz5s3D398ftVrN22+/zeHDhwGYPXs248ePB6hxmyAIgqB7j9Sa6IIgCELjERfRBUEQhAYRBUQQBEFoEFFABEEQhAYRBUQQBEFoEFFA7lKXSR8by7Jlyxg0aBC+vr7Ex8fXKUNDt9VHTk4Os2fPJjg4mFGjRvH888+TnZ0NwJ9//sno0aMJDg5mxowZZGVlVT6vodvqa+7cuYwePZqwsDAmTpxIbGxsra9fF+/bHStXrqzyMzWE92zQoEEMGzaM0NBQQkNDOXjwoEFkKy0tZcmSJQwdOpRRo0bx5ptvAvr/WSYnJ1e+V6GhoQwaNIju3bsbRLZ9+/YRFhZGaGgoo0ePZteuXfrLJQlVTJ48Wdq8ebMkSZK0efNmafLkyVo71vHjx6XU1FRp4MCB0qVLl+qUoaHb6iMnJ0f6448/Kh+///770muvvSap1WopKChIOn78uCRJkvTZZ59JERERkiRJDd7WEPn5+ZVf7969WwoLC5MkSf/vmyRJ0vnz56WZM2dW/kwN5T27+9/Ygxy/MbNFRkZK7777rqTRaCRJkqTMzExJkgzjZ/l377zzjvTWW2/pPZtGo5G6du1a+bOMjY2VOnfuLKnVar3kEgXkb27duiUFBgZKKpVKkiRJUqlUUmBgoJSVlaXV4/79l7umDA3d9qCio6OlqVOnSmfOnJFGjhxZ+f2srCypc+fOkiRJDd72oDZt2iSNGTPGIN630tJS6YknnpBu3LhR+TM1lPesugKi72wFBQVSYGCgVFBQUOX7hvCz/LvS0lKpR48e0vnz5/WeTaPRSN27d5dOnDghSZIkHTt2TBo6dKjecokFpf6mrpM+6iuDJEkN2vYg2TUaDT/++CODBg26Z0JLe3t7NBoNubm5Dd5ma2vboFxvvPEGhw8fRpIk/vvf/xrE+/bvf/+b0aNH07x588rvGdJ79o9//ANJkggMDOTll1/We7YbN25ga2vLypUrOXr0KBYWFrz44ouYmprq/Wf5d3v37sXFxYX27dtz/vx5vWaTyWR8/PHHzJ07F3NzcwoLC/m///s/vf37F9dAhBpFRkZibm7OpEmT9B2linfffZfffvuN+fPn88EHH+g7DqdPn+b8+fNMnDhR31Gq9cMPP/Drr7+yYcMGJEni7bff1nck1Go1N27coF27dmzcuJF//OMfvPDCCxQVFek7WhUbNmzg8ccf13cMAFQqFV988QWrVq1i3759fP7557z00kt6e89EAfmbuk76qK8MDd3WUMuWLeP69et8/PHHyOXyeya0zM7ORi6XY2tr2+BtDyosLIyjR4/i6uqq1/ft+PHjJCQkMHjwYAYNGsTNmzeZOXMm169fN4j37M7rMTY2ZuLEiZw6dUrvP083NzeMjIwICQkBoFOnTtjZ2WFqamowvwPp6ekcP36cUaNGVWbWZ7bY2FgyMjIIDAwEIDAwEDMzM0xMTPSSSxSQv6nrpI/6ytDQbQ2xYsUKzp8/z2effYaxsTEAHTp0oKSkhBMnTgDw008/MWzYsAfaVl+FhYWkpaVVPt67dy82NjZ6f9/mzJnDoUOH2Lt3L3v37sXV1ZWvvvqKWbNm6f09Kyoq4vbtivWwJUli+/bt+Pn56f3naW9vT48ePSrnt7t69SpZWVl4enoaxO8AwKZNm+jfvz92dnaA/n8/XV1duXnzJomJiUDFHINZWVm0bNlSP7nqdQXnEXDlyhVp3Lhx0tChQ6Vx48ZJCQkJWjtWZGSk1LdvX8nPz0967LHHpBEjRtSaoaHb6iM+Pl7y8fGRhg4dKo0ePVoaPXq0NHfuXEmSJOnkyZNSSEiINGTIEGnatGmVd808yLb6yMzMlMLDw6WQkBBp9OjR0uTJk6Xz58/X+vp18b793d8vWuv7PUtKSpJCQ0OlkJAQacSIEdILL7wgpaenG0y2SZMmSSEhIVJYWJj022+/SZJkOD/LoUOHSvv376/yPX1n27JlixQSEiKNGjVKGjVqlLR792695RKTKQqCIAgNIrqwBEEQhAYRBUQQBEFoEFFABEEQhAYRBUQQBEFoEFFABEEQhAYRBUQQBEFoEFFABEGL+vfvz8WLF/UdQxC0QhQQQdCSvLw8MjMzadWqlb6jCIJWiAIiCFoSHx9PixYtMDEx0XcUQdAKUUAEQUsuXbqEj48PAMXFxSxYsIDnn3+ewsLCatuvX7+emTNnsmTJErp160ZwcDBXrlzh22+/ZcCAAfTo0aNy9TlBMASigAiClsTHx+Pj48ONGzd48skn8fLy4tNPP8XCwqLa9pcuXeL8+fMMGzaMP/74Ax8fH2bPng3A7t27mTt3Lp9//rkuX4Ig1EgsKCUIWnLp0iUApk6dyuuvv05QUFCN7ePi4pgzZw69evUCoFWrVpSVlTF16lQAfHx8UKlU2g0tCPUgzkAEQQskSSI+Pp6YmBgmTJhQa/GAioIzYMCAyscJCQlVHl+5cgVvb28tpBWEhhEFRBC0IDk5GYDVq1ezevVqzp07V7lt3LhxREZGMnLkSL777jsAUlJSKC8vx8vLq7JdbGwsfn5+lY8vXbpU5bEg6JsoIIKgBZcuXcLX1xdfX18iIyN5/vnnycjIIDs7m9zcXObPn8/333/PgQMHgIruKx8fH+Tyil/JgoICUlNT8fX1rdxnXFwcbdu21cvrEYTqiAIiCFpwp4AABAUF8cQTT/Dcc89x7tw5Ro4ciaWlJVlZWTRr1gy4tzjExcXRokULzMzMANBoNFy+fFmcgQgGRSwoJQg69M033+Dm5kZwcDBRUVEUFBQwYcIEfccShAYRZyCCoEPx8fGVZxFxcXHijEJo0sQZiCAIgtAg4gxEEARBaBBRQARBEIQGEQVEEARBaBBRQARBEIQGEQVEEARBaBBRQARBEIQGEQVEEARBaBBRQARBEIQGEQVEEARBaJD/B/CrtRHlMnB6AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution ='Burr1'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res1 =res[['km','m','gamma_ub_05','gamma','gamma_moment']]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res20 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res100 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "\n",
    "# plt.plot(res1.km/2,res1.gamma,  '-k',   label='Oracle Hill estimator')\n",
    "plt.plot(res1.km,res1.gamma_ub_05,  '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 1,\\tau=0.5$')\n",
    "plt.plot(res20.km,res20.gamma_ub_05,'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 20,\\tau=0.5$')\n",
    "plt.plot(res100.km, res100.gamma_ub_05, '-.g', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 100,\\tau=0.5$')\n",
    "plt.ylabel('RMSE')\n",
    "plt.xlabel(r'$k_n m$')\n",
    "plt.ylim(ymin=0)\n",
    "# plt.plot(res400.km/2, res400.gamma_ub_05, '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 200,\\tau=0.5$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_mse_with_m'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution ='Frechet'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res1 =res[['km','m','gamma_ub_05','gamma','gamma_moment']]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res20 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res100 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "\n",
    "# plt.plot(res1.km/2,res1.gamma,  '-k',   label='Oracle Hill estimator')\n",
    "plt.plot(res1.km,res1.gamma_ub_05,  '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 1,\\tau=0.5$')\n",
    "plt.plot(res20.km,res20.gamma_ub_05,'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 20,\\tau=0.5$')\n",
    "plt.plot(res100.km, res100.gamma_ub_05, '-.g', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 100,\\tau=0.5$')\n",
    "plt.ylabel('RMSE')\n",
    "plt.xlabel(r'$k_n m$')\n",
    "# plt.plot(res400.km/2, res400.gamma_ub_05, '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 200,\\tau=0.5$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_mse_with_m'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution ='Cauchy'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res1 =res[['km','m','gamma_ub_05','gamma','gamma_moment']]\n",
    "\n",
    "\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res20 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df = df[df.k_rho ==int(n**0.98) ]\n",
    "res_bias2 = np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1,2)\n",
    "res_bias2 = res_bias2.reset_index()\n",
    "res_var =  np.power(df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std(),2)\n",
    "res_var = res_var.reset_index()\n",
    "res = res_bias2 + res_var\n",
    "res['m']=m\n",
    "res['km'] = res['k_n'] *res['m']\n",
    "res['km'] = res['km']/2\n",
    "res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "res100 =res[['km','m','gamma_ub_05']]\n",
    "\n",
    "\n",
    "# plt.plot(res1.km/2,res1.gamma,  '-k',   label='Oracle Hill estimator')\n",
    "plt.plot(res1.km,res1.gamma_ub_05,  '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 1,\\tau=0.5$')\n",
    "plt.plot(res20.km,res20.gamma_ub_05,'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 20,\\tau=0.5$')\n",
    "plt.plot(res100.km, res100.gamma_ub_05, '-.g', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 100,\\tau=0.5$')\n",
    "plt.ylabel('RMSE')\n",
    "plt.xlabel(r'$k_n m$')\n",
    "plt.ylim(ymin=0)\n",
    "# plt.plot(res400.km/2, res400.gamma_ub_05, '-k', label= r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $m = 200,\\tau=0.5$')\n",
    "plt.legend()\n",
    "figname = 'figs/'+distribution+'_mse_with_m'+'.eps'\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# m = 400\n",
    "# n = math.floor(10000/m)\n",
    "# filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "# df =pd.read_csv(filename)\n",
    "# res_bias2 = (df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].mean()-1)**2\n",
    "# res_bias2 = res_bias2.reset_index()\n",
    "# res_var =  (df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_05','gamma_moment']].std())**2\n",
    "# res_var = res_var.reset_index()\n",
    "# res = res_bias2 + res_var\n",
    "# res['m']=m\n",
    "# res['km'] = res['k_n'] *res['m']\n",
    "# res['km'] = res['km']/2\n",
    "# res['gamma_ub_05'] = np.power(res['gamma_ub_05'],1/2)\n",
    "# res400 =res[['km','m','gamma_ub_05']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> program/simu1/distributions_m.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## fix distribution and m: bias"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 1\n",
    "n = 10000\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Burr1'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Cauchy'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "res = df.groupby(['k_n','k_rho'])[['gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment']].mean()\n",
    "res = res.reset_index()\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "# res_98 = res_98[res_98.k_n<=6000/m]\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma-1),  '-k', label=r'$\\hat{\\gamma}_{DH,k_n}$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_0-1),'--r', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_05-1),'-.g', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau = 0.5$')\n",
    "plt.plot(res_98.k_n,np.abs(res_98.gamma_ub_1-1),':b', label=r'$\\tilde{\\gamma}_{k_n,k_{\\rho},\\tau}$ with $\\tau =1$')\n",
    "# plt.plot(res_98.k_n,np.abs(res_98.gamma_moment-1), '-b', label='distributed moment estimator')\n",
    "plt.legend()\n",
    "\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_bias.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"Absolute Bias\")\n",
    "\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit ('sven')",
   "language": "python",
   "name": "python38564bitsven02f7f541f1e84be0b99725f856e2428e"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> program/simu1/mse_k_rho.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "sns.set()\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "distribution = 'Frechet'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Burr1'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Burr1'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Burr1'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Cauchy'\n",
    "m = 1\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Cauchy'\n",
    "m = 20\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "distribution = 'Cauchy'\n",
    "m = 100\n",
    "n = math.floor(10000/m)\n",
    "filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'\n",
    "df =pd.read_csv(filename)\n",
    "df['gamma_ub_05'] =  np.power(df['gamma_ub_05'] -1,2)\n",
    "res = df.groupby(['k_n','k_rho']).gamma_ub_05.mean()\n",
    "res = res.reset_index()\n",
    "res['gamma_ub_05'] =np.power(res['gamma_ub_05'],1/2)\n",
    "res_98 = res[res.k_rho ==int(n**0.98) ]\n",
    "\n",
    "res_99 = res[res.k_rho ==int(n**0.99) ]\n",
    "\n",
    "res_96 = res[res.k_rho ==int(n**0.96) ]\n",
    "\n",
    "plt.plot(res_98.k_n, res_98.gamma_ub_05,'-k',label=r'$k_{\\rho} = [n^{0.98}]$')\n",
    "plt.plot(res_99.k_n, res_99.gamma_ub_05,'--r',label=r'$k_{\\rho} = [n^{0.99}]$')\n",
    "plt.plot(res_96.k_n, res_96.gamma_ub_05,'-.g',label=r'$k_{\\rho} = [n^{0.96}]$')\n",
    "plt.legend()\n",
    "plt.ylim(ymin=0)\n",
    "figname = 'figs/'+distribution+'_m'+str(m)+'_rho_mse.eps'\n",
    "plt.xlabel(r\"$k_n$\")\n",
    "plt.ylabel(r\"RMSE\")\n",
    "plt.savefig(figname,bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit ('sven')",
   "language": "python",
   "name": "python38564bitsven02f7f541f1e84be0b99725f856e2428e"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> program/simu1/plots.py <==
from scipy.stats import invweibull
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
sns.set()



distribution_set = ['Frechet','Burr1','Cauchy']
true_gamma_set = [1,1,1/2,1/4,1]
m_set = [1,10,20,100]

df = pd.read_csv('datasets/Frechet_m1.csv')

==> program/simu2/plots.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
sns.set()



def filter(x,t):
    if x>t:
        return np.nan
    if x<-t:
        return np.nan
    else:
        return x




distribution_set = ['Frechet','Burr1','Burr2','Burr3','Cauchy']
true_gamma_set = [1,1,1/2,1/4,1]
m_set = [1,10,20,100]
for i,distribution in enumerate(distribution_set):
    true_gamma = true_gamma_set[i]
    for m in m_set:
        filename = 'datasets/'+distribution+'_m'+str(m)+'.csv'
        # plot the bias
        df=pd.read_csv(filename)
        for item in ['proposed_gamma','gamma_direct','gamma_rho']:
            df[item] = df[item].apply(lambda x: filter(x,2))
        df = df.groupby('k_n').aggregate({'original_gamma': 'mean','proposed_gamma':'mean', 'gamma_direct': 'mean','gamma_rho':'mean'})
        df = np.abs(df-true_gamma)
        df=df.reset_index()
        fig, ax = plt.subplots()
        ax.plot(df.k_n,df.original_gamma, '-k', label=r'$\hat{\gamma}_{DH,k_n}$')
        ax.plot(df.k_n,df['proposed_gamma'], '--r', label=r'$\tilde{\gamma}_{k_n,k_{\rho},\tau}$')
        ax.plot(df.k_n,df['gamma_rho'], ':b', label=r'$\tilde{\gamma}_{k_n,k_{\rho},\tau}^{(2)}$')
        ax.plot(df.k_n,df['gamma_direct'], '-.g', label=r'$\tilde{\gamma}_{k_n,k_{\rho},\tau}^{(3)}$')
       
        ax.legend()
        ax.set_xlabel(r"$k_n$")
        ax.set_ylabel(r"Absolute Bias")
        figname = 'figs/'+distribution+'_m'+str(m)+'_0.eps'
        plt.savefig(figname,bbox_inches='tight')
        # plot the MSE
        df=pd.read_csv(filename)

        for item in ['original_gamma','proposed_gamma','gamma_direct','gamma_rho']:
            df[item] = df[item].apply(lambda x: filter(x,2))
            df[item] = df[item].apply(lambda x: (x-true_gamma)**2)
        df = df.groupby('k_n').aggregate({'original_gamma': 'mean','proposed_gamma':'mean', 'gamma_direct': 'mean','gamma_rho':'mean'})
        df['original_gamma'] = np.power(df['original_gamma'],1/2)
        df['proposed_gamma'] = np.power(df['proposed_gamma'],1/2)
        df['gamma_direct'] = np.power(df['gamma_direct'],1/2)
        df['gamma_rho'] = np.power(df['gamma_rho'],1/2)
        df=df.reset_index()
        fig, ax = plt.subplots()
        ax.plot(df.k_n,df['original_gamma'], '-k', label=r'$\hat{\gamma}_{DH,k_n}$')
        ax.plot(df.k_n,df['proposed_gamma'], '--r', label=r'$\tilde{\gamma}_{k_n,k_{\rho},\tau}$')
        ax.plot(df.k_n,df['gamma_rho'], ':b', label=r'$\tilde{\gamma}_{k_n,k_{\rho},\tau}^{(2)}$')
        ax.plot(df.k_n,df['gamma_direct'], '-.g', label=r'$\tilde{\gamma}_{k_n,k_{\rho},\tau}^{(3)}$')
        ax.legend()
        ax.set_xlabel(r"$k_n$")
        ax.set_ylabel(r"RMSE")
        #ax.set_ylim([0,0.1])
        figname = 'figs/'+distribution+'_m'+str(m)+'_1.eps'
        plt.savefig(figname,bbox_inches='tight')




==> program/src/DC_estimate.py <==
import numpy as np
from scipy.stats.stats import moment
from Externals import calculate_gamma_new
from Externals import calculate_T
from single_estimate import single_worker

def DC_estimate(x, n, m, k_n, k_rho, tau):
    M1_1_array, M1_2_array, M2_1_array, M2_2_array, M2_3_array = calculate_M(x, m, n, k_n, k_rho)
    M1_1, M1_2, M2_1, M2_2, M2_3 = np.mean(M1_1_array), np.mean(
        M1_2_array), np.mean(M2_1_array), np.mean(M2_2_array), np.mean(M2_3_array)
    gamma_ub = np.zeros(len(tau))
    for i in range(len(tau)):
        T = calculate_T(M2_1, M2_2, M2_3, tau[i])
        rho = -3 * np.abs((T-1) / (T-3))
        gamma_ub[i] = calculate_gamma_new(M1_1, M1_2, rho, k_n)
    
    
    moment = M1_1 +1-1/(2* (1-M1_1**2/M1_2))
    return M1_1, gamma_ub,moment 




def calculate_M(x, m, n, k_n, k_rho):
    M1_1, M1_2, M2_1, M2_2, M2_3 = np.zeros(m), np.zeros(m), np.zeros(m), np.zeros(m), np.zeros(m)
    for i in range(m):
        # cut the data into different machines
        x_temp = x[(i*n):(i * n + n)].copy()
        # append the gamma in each machine
        M1_1[i], M1_2[i], M2_1[i], M2_2[i], M2_3[i] = single_worker(x_temp, k_n, k_rho)
    return M1_1, M1_2, M2_1, M2_2, M2_3



if __name__ == "__main__":
    from scipy.stats import invweibull
    N = 100000
    x = invweibull.rvs(1, size=N)
    n, m, k_n, tau, type = 10000, 10, 5000, [1], 'intermediate'
    k_rho = int(np.power(n, 0.91))
    res = DC_estimate(x, n, m, k_n, k_rho, tau)
    print(res)


==> program/src/DC_gamma.py <==
#author=Liujun Chen
#create time 2020-11-30 11:15:06

import numpy as np
from Externals import calculate_T
from Externals import calculate_gamma_new
from single_estimate import single_worker

def DC_gamma(x, n, m, k_n,k_rho, tau):
    res_gamma = np.zeros(m)
    for i in range(m):
        x_temp = x[(i*n):(i * n + n)].copy()  # cut the data into different machines
        # append the gamma in each machine
        M1_1,M1_2,M2_1,M2_2,M2_3 = single_worker(x_temp,k_n,k_rho)
        T= calculate_T(M2_1,M2_2,M2_3,tau[0])
        rho = -3 * np.abs( (T-1) / (T-3) )
        res_gamma[i]=calculate_gamma_new(M1_1,M1_2,rho,k_n)
    return np.mean(res_gamma)




==> program/src/DC_rho.py <==
#author=Liujun Chen
#create time 2020-11-30 13:54:48

import numpy as np
from Externals import calculate_T
from Externals import calculate_gamma_new
from single_estimate import single_worker

def DC_rho(x, n, m, k_n,k_rho, tau):
    rho = np.zeros(m)
    M1_1,M1_2=np.zeros(m),np.zeros(m)

    for i in range(int(m)):
        x_temp = x[(i*n):(i * n + n)].copy()  # cut the data into different machines
        # append the gamma in each machine
        M1_1[i],M1_2[i],M2_1,M2_2,M2_3 = single_worker(x_temp,k_n,k_rho)
        T= calculate_T(M2_1,M2_2,M2_3,tau[0])
        rho[i] = -3 * np.abs( (T-1) / (T-3) )
    M1_1, M1_2,rho = np.mean(M1_1), np.mean(M1_2),np.mean(rho)
    res_gamma=calculate_gamma_new(M1_1,M1_2,rho,k_n)
    return res_gamma




==> program/src/Externals.py <==
#author=Liujun Chen
#create time 2020-11-30 11:11:11

import numpy as np
from scipy import special


def calculate_T(M2_1,M2_2,M2_3,tau):
    if tau>0:
        T = (np.power(M2_1,tau)-np.power(M2_2/2,tau/2))/(np.power(M2_2/2,tau/2)-np.power(M2_3/6,tau/3))
    elif tau==0:
        T = (np.log(M2_1) - np.log(M2_2 / 2)  / 2) / (np.log(M2_2 / 2)  / 2 - np.log(M2_3 / 6) / 3)
    else:
        raise ValueError('Your input for rho is wrong')
    return T


def calculate_gamma_new(M1_1,M1_2,rho,k_n):
    # if k_n >=10:
    #     h = 1
    # else:
    #     if k_n-rho>=10:
    #         eta = -rho-int(-rho)
    #         h = np.power(k_n,eta)*special.gamma(k_n+1+eta)/special.gamma(k_n+1)
    #         if rho>-1:
    #             pass
    #         else:
    #             for i in range(1,int(-rho)+1):
    #                 h= h * (1+(i+eta)/k_n)
    #     else:
    #         h=   np.power(k_n,rho) * special.gamma(k_n-rho+1) / special.gamma(k_n+1)
    gamma_new = M1_1 - (1-rho) * (M1_2-2*np.power(M1_1,2)) / (2*M1_1*rho)
    return gamma_new




==> program/src/__init__.py <==
import sys 
import os
sys.path.append(os.path.dirname(os.path.abspath(__file__)))

==> program/src/model_simu.py <==
#author=Liujun Chen
#create time 2020-12-01 09:14:12

from scipy.stats import invweibull,genpareto,cauchy,burr12
import numpy as np


def model_generate(distribution,N):
    if distribution=='Frechet':
        x = invweibull.rvs(1, size=N)
    elif distribution=='Burr1':
        x = burr12.rvs(1/2,2, size=N)
    elif distribution=='Burr2':
        x = burr12.rvs(1,2,size=N)
    elif distribution=='Burr3':
        x = burr12.rvs(2,2,size=N)
    elif distribution=='Cauchy':
        x = cauchy.rvs(size=N)
        x = np.abs(x)
    else:
        raise ValueError('Input for distribution is wrong')
    return x


def get_k_n_range(m):
    if m==1: 
        k_n_range = range(100, 8001, 50)
    elif m==10:
        k_n_range = range(10, 801, 5)
    elif m==20:
        k_n_range = range(10,401,3)
    elif m==100:
        k_n_range = range(4, 81, 1)
    elif m==200:
        k_n_range = range(2, 41, 1)
    elif m==400:
        k_n_range = range(1, 21, 1)
    else:
        raise ValueError('Your input for m is wrong')
    return k_n_range

==> program/src/simu1_process.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import os
from src.DC_estimate import DC_estimate
from src.model_simu import model_generate
from src.model_simu import get_k_n_range
from multiprocessing import Pool

N = 10000
tau =  [0,0.5,1]


def single_round(rep,distribution, m):

    n = round(N/m) 
    k_n_seq=  get_k_n_range(m)
    k_rho_seq =  [int(n**0.96), int(n**0.97), int(n**0.98), int(n**0.99)]
    x = model_generate(distribution,N) 
    results = pd.DataFrame(columns = ('rep','k_n','k_rho','gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment'))

    for k_n in k_n_seq:
        for k_rho in k_rho_seq:
            gamma,gamma_ub,gamma_moment = DC_estimate(x, n, m, k_n,k_rho, tau)
        
            temp = pd.DataFrame({'rep':rep,
                                'k_n':k_n, 
                                'k_rho':k_rho,
                                'gamma':gamma,
                                'gamma_ub_0':gamma_ub[0],
                                'gamma_ub_05':gamma_ub[1],
                                'gamma_ub_1':gamma_ub[2],
                                'gamma_moment':gamma_moment}, index=[1])
            results = results.append(temp,ignore_index=True)
    return results

def rep_round(distribution,m):
    print('distribution:{},m:{}'.format(distribution,m))  
    num_of_rep = 500 +1 
    results = pd.DataFrame()
    for rep in range(1,num_of_rep):
        temp = single_round(rep,distribution,m)
        results =pd.concat([results,temp])
    filename =os.getcwd()+ '/simu1/datasets/'+distribution+'_m'+str(m)+'.csv'
    results.to_csv(filename, index=False)

if __name__ == '__main__':
    distribution_set = ['Burr1','Cauchy','Frechet']
    m_set = [1,20,100]
    p=Pool(9)
    for distribution in distribution_set:
        for m in m_set:
            p.apply_async(rep_round,args=(distribution,m,))
    p.close()
    p.join()
                     








# def starica(x, m):
    
#     n = round(N/m) 
#     k_n_seq=  get_k_n_range(m)
#     k_rho_seq =  [int(n**0.98), int(n**0.99)]
#     results = pd.DataFrame(columns = ('k_n','k_rho','gamma','gamma_ub_0','gamma_ub_05','gamma_ub_1','gamma_moment'))
#     for k_n in k_n_seq:
#         for k_rho in k_rho_seq:
#             gamma,gamma_ub,gamma_moment = DC_estimate(x, n, m, k_n,k_rho, tau)        
#             temp = pd.DataFrame({'k_n':k_n, 
#                                 'k_rho':k_rho,
#                                 'gamma':gamma,
#                                 'gamma_ub_0':gamma_ub[0],
#                                 'gamma_ub_05':gamma_ub[1],
#                                 'gamma_ub_1':gamma_ub[2],
#                                 'gamma_moment':gamma_moment}, index=[1])
#             results = results.append(temp,ignore_index=True)
#     return results




# distribution_set = ['Frechet','Burr1','Cauchy']
# m_set = [1,20,100,200, 400]




# for distribution in distribution_set:
#     results = pd.DataFrame()
#     x = model_generate(distribution,N)
#     for m in m_set:
#         print('distribution:{},m:{}'.format(distribution,m))               
#         temp = starica(x, m)
#         temp['m'] = m
#         results =pd.concat([results,temp])

#     filename =os.getcwd()+ '/simu1/datasets/starica_'+distribution+'.csv'
#     results.to_csv(filename, index=False)



==> program/src/simu2_process.py <==
from scipy.stats import invweibull,genpareto,cauchy,burr12
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from DC_estimate import DC_estimate
from DC_gamma import DC_gamma
from DC_rho import DC_rho
from model_simu import model_generate

def main_process(distribution, N, n, m, k_n, k_rho, tau):
    rep_times  = 1000
    gamma, gamma_pro,gamma_direct_DC,gamma_rho = np.zeros(rep_times), np.zeros(rep_times), np.zeros(rep_times),np.zeros(rep_times)
    for b in range(rep_times):
        x = model_generate(distribution,N)
        gamma_temp,gamma_pro_temp = DC_estimate(x, n, m, k_n,k_rho, tau)
        gamma_direct_temp=DC_gamma(x, n, m, k_n,k_rho, tau)
        gamma_rho_temp = DC_rho(x, n, m, k_n,k_rho, tau)
        gamma[b]=gamma_temp
        gamma_pro[b] = gamma_pro_temp
        gamma_direct_DC[b]=gamma_direct_temp
        gamma_rho[b]=gamma_rho_temp
        # print('\r {} % has been finished'.format(b / 10), end='')
    df=pd.DataFrame({'original_gamma':gamma,'proposed_gamma':gamma_pro,'gamma_direct':gamma_direct_DC,'gamma_rho':gamma_rho})
    return df



if __name__ == "__main__":
    distribution,true_gamma, type='Frechet',1,'intermediate'
    N, n, m, k_n  = 10000, 100,100, 80
    tau = [0.5]
    k_rho = int(np.power(n,0.98))
    df = main_process(distribution, N, n, m, k_n, k_rho, tau)
    print('\r')
    print(df.head())
    print(df.proposed_gamma.mean())
    print(df.gamma_direct.mean())

==> program/src/single_estimate.py <==
import numpy as np

def single_worker(x,k_n,k_rho):
    x.sort()
    x = x[::-1]
    M_base_1 = np.log(x[0:k_n]) - np.log(x[k_n])
    M_base_2 = np.log(x[0:k_rho]) - np.log(x[k_rho])
    return np.mean(M_base_1), np.mean(np.power(M_base_1,2)), np.mean(M_base_2), np.mean(np.power(M_base_2,2)), np.mean(np.power(M_base_2,3))

if __name__ == '__main__':
    from scipy.stats import invweibull
    n=1000
    x = invweibull.rvs(1, size=n)
    res = single_worker(x,100,int(np.power(n,0.98)))
    print(res)
